Statistics on Small Graphs

We create the unlabeled or vertex-labeled graphs with up to 10 edges and up to 10 vertices and classify them by a set of standard properties: directed or not, vertex-labeled or not, connectivity, presence of isolated vertices, presence of multiedges and presence of loops. We present tables of how many graphs exist in these categories.

==> anc/G.2.0.txt <==
2 0


==> anc/G.2.1.txt <==
2 1

01
10
-dc-i-m-l 1
+( +2*t[1])/2


==> anc/G.3.0.txt <==
3 0


==> anc/G.3.1.txt <==
3 1


==> anc/G.3.2.txt <==
3 2

011
100
100
-dc-i-m-l 3
+( +t[1]^2 +t[2])/2


==> anc/G.3.3.txt <==
3 3

011
101
110
-dc-i-m-l 1
+( +t[1]^3 +3*t[1]*t[2] +2*t[3])/6


==> anc/G.4.0.txt <==
4 0


==> anc/G.4.1.txt <==
4 1


==> anc/G.4.2.txt <==
4 2


==> anc/G.4.3.txt <==
4 3

0110
1001
1000
0100
-dc-i-m-l 12
+( +t[1]^3 +t[1]*t[2])/2

0111
1000
1000
1000
-dc-i-m-l 4
+( +t[1]^3 +3*t[1]*t[2] +2*t[3])/6


==> anc/G.4.4.txt <==
4 4

0110
1001
1001
0110
-dc-i-m-l 3
+( +t[1]^4 +3*t[2]^2 +2*t[1]^2*t[2] +2*t[4])/8

0111
1010
1100
1000
-dc-i-m-l 12
+( +t[1]^4 +t[1]^2*t[2])/2


==> anc/G.4.5.txt <==
4 5

0111
1011
1100
1100
-dc-i-m-l 6
+( +t[1]^5 +3*t[1]*t[2]^2)/4


==> anc/G.4.6.txt <==
4 6

0111
1011
1101
1110
-dc-i-m-l 1
+( +t[1]^6 +9*t[1]^2*t[2]^2 +8*t[3]^2 +6*t[2]*t[4])/24


==> anc/G.5.0.txt <==
5 0


==> anc/G.5.1.txt <==
5 1


==> anc/G.5.10.txt <==
5 10

01111
10111
11011
11101
11110
-dc-i-m-l 1
+( +t[1]^10 +10*t[1]^4*t[2]^3 +20*t[1]*t[3]^3 +15*t[1]^2*t[2]^4 +30*t[2]*t[4]^2 +20*t[1]*t[3]*t[6] +24*t[5]^2)/120


==> anc/G.5.2.txt <==
5 2


==> anc/G.5.3.txt <==
5 3


==> anc/G.5.4.txt <==
5 4

01100
10010
10001
01000
00100
-dc-i-m-l 60
+( +t[1]^4 +t[2]^2)/2

01110
10001
10000
10000
01000
-dc-i-m-l 60
+( +t[1]^4 +t[1]^2*t[2])/2

01111
10000
10000
10000
10000
-dc-i-m-l 5
+( +t[1]^4 +6*t[1]^2*t[2] +8*t[1]*t[3] +3*t[2]^2 +6*t[4])/24


==> anc/G.5.5.txt <==
5 5

01100
10010
10001
01001
00110
-dc-i-m-l 12
+( +t[1]^5 +5*t[1]*t[2]^2 +4*t[5])/10

01110
10100
11000
10001
00010
-dc-i-m-l 60
+( +t[1]^5 +t[1]^3*t[2])/2

01110
10001
10001
10000
01100
-dc-i-m-l 60
+( +t[1]^5 +t[1]*t[2]^2)/2

01110
10101
11000
10000
01000
-dc-i-m-l 60
+( +t[1]^5 +t[1]*t[2]^2)/2

01111
10100
11000
10000
10000
-dc-i-m-l 30
+( +t[1]^5 +2*t[1]^3*t[2] +t[1]*t[2]^2)/4


==> anc/G.5.6.txt <==
5 6

01110
10101
11000
10001
01010
-dc-i-m-l 60
+( +t[1]^6 +t[1]^2*t[2]^2)/2

01110
10001
10001
10001
01110
-dc-i-m-l 10
+( +t[1]^6 +3*t[1]^2*t[2]^2 +2*t[3]^2 +4*t[2]^3 +2*t[6])/12

01110
10110
11001
11000
00100
-dc-i-m-l 60
+( +t[1]^6 +t[1]^2*t[2]^2)/2

01111
10100
11000
10001
10010
-dc-i-m-l 15
+( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2 +2*t[2]^3 +2*t[2]*t[4])/8

01111
10110
11000
11000
10000
-dc-i-m-l 60
+( +t[1]^6 +t[1]^2*t[2]^2)/2


==> anc/G.5.7.txt <==
5 7

01110
10110
11001
11001
00110
-dc-i-m-l 30
+( +t[1]^7 +2*t[1]*t[2]^3 +t[1]^3*t[2]^2)/4

01111
10110
11001
11000
10100
-dc-i-m-l 60
+( +t[1]^7 +t[1]*t[2]^3)/2

01111
10111
11000
11000
11000
-dc-i-m-l 10
+( +t[1]^7 +3*t[1]^3*t[2]^2 +2*t[1]*t[3]^2 +4*t[1]*t[2]^3 +2*t[1]*t[6])/12

01111
10110
11010
11100
10000
-dc-i-m-l 20
+( +t[1]^7 +3*t[1]^3*t[2]^2 +2*t[1]*t[3]^2)/6


==> anc/G.5.8.txt <==
5 8

01111
10110
11001
11001
10110
-dc-i-m-l 15
+( +t[1]^8 +4*t[1]^2*t[2]^3 +2*t[4]^2 +t[2]^4)/8

01111
10111
11010
11100
11000
-dc-i-m-l 30
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3)/4


==> anc/G.5.9.txt <==
5 9

01111
10111
11011
11100
11100
-dc-i-m-l 10
+( +t[1]^9 +4*t[1]^3*t[2]^3 +3*t[1]*t[2]^4 +2*t[3]^3 +2*t[3]*t[6])/12


==> anc/G.6.0.txt <==
6 0


==> anc/G.6.1.txt <==
6 1


==> anc/G.6.10.txt <==
6 10

011110
101110
110001
110001
110001
001110
-dc-i-m-l 60
+( +t[1]^10 +4*t[1]^4*t[2]^3 +2*t[1]*t[3]^3 +3*t[1]^2*t[2]^4 +2*t[1]*t[3]*t[6])/12

011110
101101
110010
110001
101001
010110
-dc-i-m-l 360
+( +t[1]^10 +t[1]^2*t[2]^4)/2

011110
101110
110101
111001
110000
001100
-dc-i-m-l 90
+( +t[1]^10 +2*t[1]^4*t[2]^3 +3*t[1]^2*t[2]^4 +2*t[2]*t[4]^2)/8

011110
101101
110011
110010
101100
011000
-dc-i-m-l 360
+( +t[1]^10 +t[1]^2*t[2]^4)/2

011110
101110
110110
111001
111000
000100
-dc-i-m-l 120
+( +t[1]^10 +3*t[1]^4*t[2]^3 +2*t[1]*t[3]^3)/6

011110
101101
110010
110010
101101
010010
-dc-i-m-l 180
+( +t[1]^10 +t[1]^4*t[2]^3 +t[1]^2*t[2]^4 +t[2]^5)/4

011110
101110
110101
111000
110001
001010
-dc-i-m-l 360
+( +t[1]^10 +t[1]^4*t[2]^3)/2

011110
101001
110001
100011
100101
011110
-dc-i-m-l 45
+( +t[1]^10 +2*t[1]^6*t[2]^2 +5*t[1]^2*t[2]^4 +4*t[2]^5 +4*t[2]*t[4]^2)/16

011111
101111
110100
111000
110000
110000
-dc-i-m-l 90
+( +t[1]^10 +2*t[1]^6*t[2]^2 +5*t[1]^2*t[2]^4)/8

011111
101110
110110
111000
111000
100000
-dc-i-m-l 180
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

011111
101110
110101
111000
110000
101000
-dc-i-m-l 360
+( +t[1]^10 +t[1]^2*t[2]^4)/2

011111
101110
110100
111000
110001
100010
-dc-i-m-l 360
+( +t[1]^10 +t[1]^6*t[2]^2)/2

011111
101110
110001
110001
110000
101100
-dc-i-m-l 360
+( +t[1]^10 +t[1]^4*t[2]^3)/2

011111
101100
110010
110001
101001
100110
-dc-i-m-l 72
+( +t[1]^10 +5*t[1]^2*t[2]^4 +4*t[5]^2)/10


==> anc/G.6.11.txt <==
6 11

011111
101110
110001
110001
110001
101110
-dc-i-m-l 60
+( +t[1]^11 +3*t[1]^5*t[2]^3 +2*t[1]^2*t[3]^3 +t[1]^3*t[2]^4 +3*t[1]*t[2]^5 +2*t[2]*t[3]*t[6])/12

011111
101110
110101
111000
110001
101010
-dc-i-m-l 360
+( +t[1]^11 +t[1]^3*t[2]^4)/2

011111
101110
110110
111001
111000
100100
-dc-i-m-l 360
+( +t[1]^11 +t[1]^5*t[2]^3)/2

011111
101110
110110
111010
111100
100000
-dc-i-m-l 30
+( +t[1]^11 +6*t[1]^5*t[2]^3 +8*t[1]^2*t[3]^3 +3*t[1]^3*t[2]^4 +6*t[1]*t[2]*t[4]^2)/24

011111
101111
110110
111000
111000
110000
-dc-i-m-l 180
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

011111
101111
110100
111000
110001
110010
-dc-i-m-l 45
+( +t[1]^11 +2*t[1]^7*t[2]^2 +5*t[1]^3*t[2]^4 +4*t[1]*t[2]^5 +4*t[1]*t[2]*t[4]^2)/16

011110
101110
110101
111001
110001
001110
-dc-i-m-l 90
+( +t[1]^11 +2*t[1]^5*t[2]^3 +3*t[1]^3*t[2]^4 +2*t[1]*t[2]*t[4]^2)/8

011110
101101
110011
110011
101100
011100
-dc-i-m-l 180
+( +t[1]^11 +t[1]^3*t[2]^4 +2*t[1]*t[2]^5)/4

011110
101110
110110
111001
111001
000110
-dc-i-m-l 60
+( +t[1]^11 +t[1]^3*t[2]^4 +3*t[1]^5*t[2]^3 +3*t[1]*t[2]^5 +2*t[1]^2*t[3]^3 +2*t[2]*t[3]*t[6])/12


==> anc/G.6.12.txt <==
6 12

011111
101111
110111
111000
111000
111000
-dc-i-m-l 20
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3 +3*t[1]^4*t[2]^4 +9*t[1]^2*t[2]^5 +6*t[1]*t[2]*t[3]*t[6] +6*t[3]^4 +6*t[3]^2*t[6])/36

011111
101110
110110
111001
111001
100110
-dc-i-m-l 180
+( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

011111
101111
110110
111001
111000
110100
-dc-i-m-l 180
+( +t[1]^12 +2*t[1]^2*t[2]^5 +t[1]^4*t[2]^4)/4

011111
101111
110110
111010
111100
110000
-dc-i-m-l 60
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3 +t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +2*t[1]*t[2]*t[3]*t[6])/12

011110
101101
110011
110011
101101
011110
-dc-i-m-l 15
+( +t[1]^12 +3*t[1]^4*t[2]^4 +12*t[1]^2*t[2]^5 +12*t[4]^3 +4*t[2]^6 +8*t[3]^4 +8*t[6]^2)/48


==> anc/G.6.13.txt <==
6 13

011111
101111
110111
111010
111100
111000
-dc-i-m-l 60
+( +t[1]^13 +t[1]^7*t[2]^3 +3*t[1]^5*t[2]^4 +3*t[1]^3*t[2]^5 +2*t[1]*t[3]^4 +2*t[1]*t[3]^2*t[6])/12

011111
101111
110110
111001
111001
110110
-dc-i-m-l 45
+( +t[1]^13 +3*t[1]^5*t[2]^4 +4*t[1]^3*t[2]^5 +4*t[1]*t[4]^3 +4*t[1]*t[2]^6)/16


==> anc/G.6.14.txt <==
6 14

011111
101111
110111
111011
111100
111100
-dc-i-m-l 15
+( +t[1]^14 +7*t[1]^6*t[2]^4 +12*t[1]^2*t[2]^6 +8*t[1]^2*t[3]^4 +8*t[2]*t[3]^2*t[6] +12*t[2]*t[4]^3)/48


==> anc/G.6.15.txt <==
6 15

011111
101111
110111
111011
111101
111110
-dc-i-m-l 1
+( +t[1]^15 +15*t[1]^7*t[2]^4 +40*t[1]^3*t[3]^4 +60*t[1]^3*t[2]^6 +180*t[1]*t[2]*t[4]^3 +120*t[1]*t[2]*t[3]^2*t[6] +144*t[5]^3 +40*t[3]^5 +120*t[3]*t[6]^2)/720


==> anc/G.6.2.txt <==
6 2


==> anc/G.6.3.txt <==
6 3


==> anc/G.6.4.txt <==
6 4


==> anc/G.6.5.txt <==
6 5

011100
100010
100001
100000
010000
001000
-dc-i-m-l 360
+( +t[1]^5 +t[1]*t[2]^2)/2

011100
100010
100000
100000
010001
000010
-dc-i-m-l 360
+( +t[1]^5 +t[1]^3*t[2])/2

011100
100011
100000
100000
010000
010000
-dc-i-m-l 90
+( +t[1]^5 +2*t[1]^3*t[2] +3*t[1]*t[2]^2 +2*t[1]*t[4])/8

011110
100001
100000
100000
100000
010000
-dc-i-m-l 120
+( +t[1]^5 +3*t[1]^3*t[2] +2*t[1]^2*t[3])/6

011111
100000
100000
100000
100000
100000
-dc-i-m-l 6
+( +t[1]^5 +10*t[1]^3*t[2] +20*t[1]^2*t[3] +15*t[1]*t[2]^2 +30*t[1]*t[4] +20*t[2]*t[3] +24*t[5])/120

011000
100100
100010
010001
001000
000100
-dc-i-m-l 360
+( +t[1]^5 +t[1]*t[2]^2)/2


==> anc/G.6.6.txt <==
6 6

011100
101000
110000
100011
000100
000100
-dc-i-m-l 180
+( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2)/4

011100
101010
110000
100001
010000
000100
-dc-i-m-l 720
+( +t[1]^6)/1

011100
101000
110000
100010
000101
000010
-dc-i-m-l 360
+( +t[1]^6 +t[1]^4*t[2])/2

011100
101010
110001
100000
010000
001000
-dc-i-m-l 120
+( +t[1]^6 +3*t[1]^2*t[2]^2 +2*t[3]^2)/6

011100
100011
100010
100000
011000
010000
-dc-i-m-l 360
+( +t[1]^6 +t[1]^2*t[2]^2)/2

011100
100010
100010
100001
011000
000100
-dc-i-m-l 360
+( +t[1]^6 +t[1]^2*t[2]^2)/2

011100
100010
100010
100000
011001
000010
-dc-i-m-l 180
+( +t[1]^6 +t[1]^2*t[2]^2 +2*t[2]^3)/4

011100
100010
100001
100000
010001
001010
-dc-i-m-l 360
+( +t[1]^6 +t[1]^2*t[2]^2)/2

011110
101000
110000
100001
100000
000100
-dc-i-m-l 360
+( +t[1]^6 +t[1]^4*t[2])/2

011110
100001
100001
100000
100000
011000
-dc-i-m-l 180
+( +t[1]^6 +t[1]^4*t[2] +t[1]^2*t[2]^2 +t[2]^3)/4

011110
101001
110000
100000
100000
010000
-dc-i-m-l 360
+( +t[1]^6 +t[1]^4*t[2])/2

011111
101000
110000
100000
100000
100000
-dc-i-m-l 60
+( +t[1]^6 +4*t[1]^4*t[2] +2*t[1]^3*t[3] +3*t[1]^2*t[2]^2 +2*t[1]*t[2]*t[3])/12

011000
100100
100010
010001
001001
000110
-dc-i-m-l 60
+( +t[1]^6 +4*t[2]^3 +3*t[1]^2*t[2]^2 +2*t[6] +2*t[3]^2)/12


==> anc/G.6.7.txt <==
6 7

011100
101010
110000
100011
010100
000100
-dc-i-m-l 720
+( +t[1]^7)/1

011100
101000
110000
100011
000101
000110
-dc-i-m-l 90
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2 +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8

011100
101010
110001
100010
010100
001000
-dc-i-m-l 360
+( +t[1]^7 +t[1]^3*t[2]^2)/2

011100
101100
110010
110001
001000
000100
-dc-i-m-l 180
+( +t[1]^7 +2*t[1]*t[2]^3 +t[1]^3*t[2]^2)/4

011100
101100
110010
110000
001001
000010
-dc-i-m-l 360
+( +t[1]^7 +t[1]^3*t[2]^2)/2

011100
101010
110000
100001
010001
000110
-dc-i-m-l 360
+( +t[1]^7 +t[1]*t[2]^3)/2

011100
100011
100011
100000
011000
011000
-dc-i-m-l 180
+( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]*t[2]^3)/4

011100
100011
100010
100001
011000
010100
-dc-i-m-l 180
+( +t[1]^7 +2*t[1]*t[2]^3 +t[1]^3*t[2]^2)/4

011100
100010
100010
100001
011001
000110
-dc-i-m-l 180
+( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]*t[2]^3)/4

011110
101001
110001
100000
100000
011000
-dc-i-m-l 180
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4

011110
101001
110000
100010
100100
010000
-dc-i-m-l 360
+( +t[1]^7 +t[1]^5*t[2])/2

011110
101001
110000
100001
100000
010100
-dc-i-m-l 720
+( +t[1]^7)/1

011110
101100
110001
110000
100000
001000
-dc-i-m-l 720
+( +t[1]^7)/1

011110
101100
110000
110000
100001
000010
-dc-i-m-l 360
+( +t[1]^7 +t[1]^3*t[2]^2)/2

011110
101000
110000
100001
100001
000110
-dc-i-m-l 180
+( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4

011110
100001
100001
100001
100000
011100
-dc-i-m-l 120
+( +t[1]^7 +3*t[1]^3*t[2]^2 +2*t[1]*t[3]^2)/6

011110
101101
110000
110000
100000
010000
-dc-i-m-l 180
+( +t[1]^7 +t[1]^3*t[2]^2 +2*t[1]*t[2]^3)/4

011111
101000
110000
100010
100100
100000
-dc-i-m-l 90
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2 +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8

011111
101100
110000
110000
100000
100000
-dc-i-m-l 180
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4


==> anc/G.6.8.txt <==
6 8

011100
101100
110010
110010
001101
000010
-dc-i-m-l 180
+( +t[1]^8 +2*t[1]^2*t[2]^3 +t[1]^4*t[2]^2)/4

011100
101010
110001
100011
010100
001100
-dc-i-m-l 360
+( +t[1]^8 +t[1]^2*t[2]^3)/2

011100
101010
110000
100011
010101
000110
-dc-i-m-l 180
+( +t[1]^8 +2*t[1]^2*t[2]^3 +t[2]^4)/4

011100
101100
110010
110001
001001
000110
-dc-i-m-l 180
+( +t[1]^8 +2*t[1]^2*t[2]^3 +t[1]^4*t[2]^2)/4

011100
100011
100011
100010
011100
011000
-dc-i-m-l 90
+( +t[1]^8 +4*t[1]^2*t[2]^3 +2*t[4]^2 +t[2]^4)/8

011111
101100
110100
111000
100000
100000
-dc-i-m-l 60
+( +t[1]^8 +t[1]^6*t[2] +3*t[1]^4*t[2]^2 +3*t[1]^2*t[2]^3 +2*t[1]^2*t[3]^2 +2*t[2]*t[3]^2)/12

011111
101100
110000
110000
100001
100010
-dc-i-m-l 180
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

011111
101100
110010
110000
101000
100000
-dc-i-m-l 360
+( +t[1]^8 +t[1]^2*t[2]^3)/2

011111
101110
110000
110000
110000
100000
-dc-i-m-l 120
+( +t[1]^8 +3*t[1]^4*t[2]^2 +2*t[1]^2*t[3]^2)/6

011110
101001
110001
100010
100100
011000
-dc-i-m-l 180
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

011110
101100
110010
110001
101000
000100
-dc-i-m-l 720
+( +t[1]^8)/1

011110
101001
110000
100011
100100
010100
-dc-i-m-l 360
+( +t[1]^8 +t[2]^4)/2

011110
101101
110010
110000
101000
010000
-dc-i-m-l 720
+( +t[1]^8)/1

011110
101001
110000
100001
100001
010110
-dc-i-m-l 360
+( +t[1]^8 +t[1]^4*t[2]^2)/2

011110
100001
100001
100001
100001
011110
-dc-i-m-l 15
+( +t[1]^8 +6*t[1]^4*t[2]^2 +8*t[1]^2*t[3]^2 +13*t[2]^4 +12*t[4]^2 +8*t[2]*t[6])/48

011110
101001
110001
100001
100000
011100
-dc-i-m-l 360
+( +t[1]^8 +t[1]^4*t[2]^2)/2

011110
101100
110100
111000
100001
000010
-dc-i-m-l 120
+( +t[1]^8 +3*t[1]^4*t[2]^2 +2*t[1]^2*t[3]^2)/6

011110
101101
110000
110000
100001
010010
-dc-i-m-l 180
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3)/4

011110
101100
110001
110001
100000
001100
-dc-i-m-l 360
+( +t[1]^8 +t[1]^2*t[2]^3)/2

011110
101100
110001
110000
100001
001010
-dc-i-m-l 720
+( +t[1]^8)/1

011110
101101
110100
111000
100000
010000
-dc-i-m-l 180
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3)/4

011110
101110
110001
110000
110000
001000
-dc-i-m-l 180
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3)/4


==> anc/G.6.9.txt <==
6 9

011100
101010
110001
100011
010101
001110
-dc-i-m-l 60
+( +t[1]^9 +4*t[1]^3*t[2]^3 +2*t[3]^3 +3*t[1]*t[2]^4 +2*t[3]*t[6])/12

011100
100011
100011
100011
011100
011100
-dc-i-m-l 10
+( +t[1]^9 +12*t[1]^3*t[2]^3 +9*t[1]*t[2]^4 +8*t[3]^3 +24*t[3]*t[6] +18*t[1]*t[4]^2)/72

011111
101110
110100
111000
110000
100000
-dc-i-m-l 360
+( +t[1]^9 +t[1]^5*t[2]^2)/2

011111
101100
110100
111000
100001
100010
-dc-i-m-l 60
+( +t[1]^9 +t[1]^7*t[2] +3*t[1]^5*t[2]^2 +3*t[1]^3*t[2]^3 +2*t[1]^3*t[3]^2 +2*t[1]*t[2]*t[3]^2)/12

011111
101110
110001
110000
110000
101000
-dc-i-m-l 360
+( +t[1]^9 +t[1]^5*t[2]^2)/2

011111
101100
110010
110001
101000
100100
-dc-i-m-l 360
+( +t[1]^9 +t[1]*t[2]^4)/2

011111
101100
110010
110010
101100
100000
-dc-i-m-l 90
+( +t[1]^9 +4*t[1]^3*t[2]^3 +2*t[1]*t[4]^2 +t[1]*t[2]^4)/8

011111
101111
110000
110000
110000
110000
-dc-i-m-l 15
+( +t[1]^9 +6*t[1]^5*t[2]^2 +8*t[1]^3*t[3]^2 +13*t[1]*t[2]^4 +12*t[1]*t[4]^2 +8*t[1]*t[2]*t[6])/48

011110
101101
110010
110001
101000
010100
-dc-i-m-l 360
+( +t[1]^9 +t[1]*t[2]^4)/2

011110
101101
110010
110010
101100
010000
-dc-i-m-l 360
+( +t[1]^9 +t[1]^3*t[2]^3)/2

011110
101100
110001
110001
100001
001110
-dc-i-m-l 360
+( +t[1]^9 +t[1]^3*t[2]^3)/2

011110
101100
110010
110001
101001
000110
-dc-i-m-l 360
+( +t[1]^9 +t[1]*t[2]^4)/2

011110
101101
110010
110000
101001
010010
-dc-i-m-l 720
+( +t[1]^9)/1

011110
101110
110100
111000
110001
000010
-dc-i-m-l 180
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]^3*t[2]^3)/4

011110
101110
110101
111000
110000
001000
-dc-i-m-l 360
+( +t[1]^9 +t[1]^3*t[2]^3)/2

011110
101101
110100
111000
100001
010010
-dc-i-m-l 180
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]^3*t[2]^3)/4

011110
101101
110011
110000
101000
011000
-dc-i-m-l 120
+( +t[1]^9 +3*t[1]*t[2]^4 +2*t[3]^3)/6

011110
101110
110001
110001
110000
001100
-dc-i-m-l 180
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

011110
101001
110001
100011
100100
011100
-dc-i-m-l 360
+( +t[1]^9 +t[1]^5*t[2]^2)/2

011110
101001
110001
100001
100001
011110
-dc-i-m-l 90
+( +t[1]^9 +2*t[1]^5*t[2]^2 +5*t[1]*t[2]^4)/8


==> anc/G.7.0.txt <==
7 0


==> anc/G.7.1.txt <==
7 1


==> anc/G.7.10.txt <==
7 10

0111000
1010100
1100010
1000110
0101001
0011001
0000110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111000
1010100
1100010
1000101
0101001
0010001
0001110
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^4*t[2]^3 +t[1]^2*t[2]^4 +t[2]^5)/4

0111000
1011000
1100100
1100010
0010011
0001101
0000110
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^2*t[2]^4 +t[1]^6*t[2]^2)/4

0111000
1000110
1000110
1000101
0111000
0110001
0001010
-dc-i-m-l 630
+( +t[1]^10 +2*t[1]^4*t[2]^3 +3*t[1]^2*t[2]^4 +2*t[2]*t[4]^2)/8

0111111
1011100
1100000
1100000
1100000
1000001
1000010
-dc-i-m-l 420
+( +t[1]^10 +t[1]^8*t[2] +3*t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +2*t[1]^2*t[2]*t[3]^2)/12

0111111
1011000
1100100
1100010
1010000
1001000
1000000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111111
1011100
1100010
1100000
1100000
1010000
1000000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111111
1011000
1101000
1110000
1000010
1000100
1000000
-dc-i-m-l 420
+( +t[1]^10 +t[1]^8*t[2] +3*t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +2*t[1]^2*t[2]*t[3]^2)/12

0111111
1011000
1100100
1100000
1010000
1000001
1000010
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111111
1011000
1100100
1100100
1011000
1000000
1000000
-dc-i-m-l 315
+( +t[1]^10 +t[1]^8*t[2] +4*t[1]^4*t[2]^3 +5*t[1]^2*t[2]^4 +2*t[1]^2*t[4]^2 +2*t[2]*t[4]^2 +t[2]^5)/16

0111111
1011000
1100000
1100000
1000011
1000100
1000100
-dc-i-m-l 630
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4 +2*t[2]^5 +2*t[2]*t[4]^2)/8

0111111
1011100
1101000
1110000
1100000
1000000
1000000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/4

0111111
1011110
1100000
1100000
1100000
1100000
1000000
-dc-i-m-l 210
+( +t[1]^10 +6*t[1]^6*t[2]^2 +8*t[1]^4*t[3]^2 +3*t[1]^2*t[2]^4 +6*t[1]^2*t[4]^2)/24

0111110
1011000
1100100
1100010
1010001
1001000
0000100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011000
1100100
1100001
1010000
1000001
0001010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011000
1100001
1100000
1000011
1000100
0010100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011000
1100100
1100001
1010001
1000000
0001100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111110
1011001
1100100
1100000
1010010
1000100
0100000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011001
1100100
1100001
1010000
1000000
0101000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011001
1100100
1100010
1010000
1001000
0100000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111110
1011001
1100100
1100100
1011000
1000000
0100000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111110
1011001
1101000
1110000
1000001
1000000
0100100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011001
1100101
1100000
1010000
1000000
0110000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111110
1011001
1101000
1110000
1000010
1000100
0100000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/4

0111110
1011001
1101001
1110000
1000000
1000000
0110000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111110
1011001
1100100
1100000
1010001
1000000
0100100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011001
1100100
1100000
1010000
1000001
0100010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011101
1100000
1100000
1100000
1000001
0100010
-dc-i-m-l 420
+( +t[1]^10 +3*t[1]^6*t[2]^2 +2*t[1]^4*t[3]^2 +4*t[1]^2*t[2]^4 +2*t[1]^2*t[2]*t[6])/12

0111110
1011100
1101001
1110000
1100000
1000000
0010000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011100
1100011
1100000
1100000
1010000
0010000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011100
1101000
1110000
1100000
1000001
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011100
1101000
1110000
1100001
1000000
0000100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011100
1100001
1100001
1100000
1000000
0011000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111110
1011100
1100010
1100000
1100000
1010001
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011100
1100010
1100001
1100000
1010000
0001000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011110
1100001
1100000
1100000
1100000
0010000
-dc-i-m-l 420
+( +t[1]^10 +3*t[1]^6*t[2]^2 +2*t[1]^4*t[3]^2 +4*t[1]^2*t[2]^4 +2*t[1]^2*t[2]*t[6])/12

0111110
1011101
1101000
1110000
1100000
1000000
0100000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111110
1011101
1100010
1100000
1100000
1010000
0100000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011100
1100001
1100000
1100000
1000001
0010010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011000
1100001
1100000
1000001
1000001
0010110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1011000
1100000
1100000
1000011
1000101
0000110
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4)/4

0111110
1010001
1100001
1000101
1001000
1000000
0111000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111110
1010001
1100001
1000001
1000001
1000000
0111100
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4)/4

0111110
1010001
1100001
1000100
1001000
1000001
0110010
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +t[1]^4*t[2]^3)/4

0111110
1010001
1100000
1000001
1000001
1000001
0101110
-dc-i-m-l 840
+( +t[1]^10 +3*t[1]^6*t[2]^2 +2*t[1]^4*t[3]^2)/6

0111110
1000001
1000001
1000001
1000001
1000001
0111110
-dc-i-m-l 21
+( +t[1]^10 +10*t[1]^6*t[2]^2 +20*t[1]^4*t[3]^2 +15*t[1]^2*t[2]^4 +30*t[1]^2*t[4]^2 +20*t[2]^2*t[3]^2 +24*t[5]^2 +26*t[2]^5 +40*t[2]^2*t[6] +30*t[2]*t[4]^2 +24*t[10])/240

0111110
1010001
1100000
1000101
1001000
1000001
0101010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111110
1011000
1100001
1100001
1000010
1000100
0011000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111110
1011000
1100001
1100001
1000001
1000000
0011100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111110
1011001
1100001
1100001
1000000
1000000
0111000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^8*t[2] +t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111110
1011001
1100001
1100000
1000001
1000000
0110100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111110
1011001
1100001
1100000
1000010
1000100
0110000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^8*t[2])/2

0111110
1011001
1100000
1100000
1000001
1000001
0100110
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4)/4

0111110
1011000
1100100
1100100
1011000
1000001
0000010
-dc-i-m-l 630
+( +t[1]^10 +4*t[1]^4*t[2]^3 +2*t[1]^2*t[4]^2 +t[1]^2*t[2]^4)/8

0111110
1011000
1101000
1110000
1000011
1000100
0000100
-dc-i-m-l 840
+( +t[1]^10 +3*t[1]^6*t[2]^2 +2*t[1]^4*t[3]^2)/6

0111110
1011000
1101000
1110000
1000001
1000001
0000110
-dc-i-m-l 420
+( +t[1]^10 +4*t[1]^6*t[2]^2 +3*t[1]^2*t[2]^4 +2*t[1]^4*t[3]^2 +2*t[2]^2*t[3]^2)/12

0111110
1011001
1100000
1100000
1000011
1000100
0100100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1011010
1100001
1100001
1000001
0100000
0011100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011000
1100010
1100001
1000011
0010100
0001100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1010010
1100001
1000110
1001000
0101001
0010010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100100
1100010
1010010
0001101
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011010
1100100
1100001
1010001
0100000
0001100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1010010
1100001
1000011
1000010
0101100
0011000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1010010
1100001
1000011
1000000
0101001
0011010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1010010
1100001
1000010
1000010
0101101
0010010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1011010
1100100
1100001
1010010
0100100
0001000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100100
1100010
1010001
0101000
0000100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011100
1100010
1100010
1100001
0011000
0000100
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111100
1011100
1100011
1100000
1100000
0010001
0010010
-dc-i-m-l 630
+( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^2*t[2]^4)/8

0111100
1011100
1101000
1110000
1100010
0000101
0000010
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^4*t[2]^3)/4

0111100
1011100
1101000
1110000
1100011
0000100
0000100
-dc-i-m-l 630
+( +t[1]^10 +t[1]^8*t[2] +t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^2*t[2]^4)/8

0111100
1011100
1101010
1110000
1100001
0010000
0000100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011100
1101010
1110001
1100000
0010000
0001000
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111100
1011100
1101010
1110000
1100000
0010001
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011100
1100011
1100010
1100000
0011000
0010000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011100
1100010
1100010
1100000
0011001
0000010
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111100
1011100
1100010
1100001
1100000
0010001
0001010
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111100
1011010
1101000
1110000
1000011
0100100
0000100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1011010
1101001
1110000
1000010
0100100
0010000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011010
1101000
1110000
1000001
0100001
0000110
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111100
1011010
1100100
1100100
1011000
0100001
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011010
1100110
1100001
1010000
0110000
0001000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011010
1100101
1100100
1011000
0100000
0010000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011010
1100101
1100001
1010000
0100000
0011000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100101
1100000
1010000
0100001
0010010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011010
1100100
1100100
1011001
0100000
0000100
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^4*t[2]^3 +t[1]^2*t[2]^4 +t[2]^5)/4

0111100
1011010
1100101
1100010
1010000
0101000
0010000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100010
1100010
1000011
0011100
0000100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011000
1100010
1100010
1000001
0011001
0000110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011000
1100010
1100010
1000010
0011101
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1011000
1100011
1100010
1000001
0011000
0010100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100011
1100010
1000000
0011001
0010010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100011
1100000
1000011
0010100
0010100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1011000
1100011
1100000
1000010
0010101
0010010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1010010
1100001
1000110
1001001
0101000
0010100
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^2*t[2]^4 +2*t[2]^5)/4

0111100
1010010
1100010
1000011
1000001
0111000
0001100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1010010
1100010
1000011
1000010
0111100
0001000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111100
1010010
1100010
1000010
1000001
0111001
0000110
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111100
1010010
1100010
1000101
1001000
0110001
0001010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1010010
1100010
1000101
1001001
0110000
0001100
-dc-i-m-l 630
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4 +2*t[2]^5 +2*t[2]*t[4]^2)/8

0111100
1010010
1100010
1000110
1001000
0111001
0000010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1010010
1100010
1000001
1000001
0110001
0001110
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^6*t[2]^2 +t[1]^2*t[2]^4)/4

0111100
1010010
1100010
1000110
1001001
0111000
0000100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1010011
1100000
1000110
1001001
0101000
0100100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1010011
1100000
1000110
1001010
0101100
0100000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^6*t[2]^2)/2

0111100
1010011
1100000
1000111
1001000
0101000
0101000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[2]^5)/4

0111100
1010011
1100000
1000110
1001000
0101001
0100010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1010011
1100000
1000011
1000010
0101100
0101000
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011000
1100010
1100001
1000010
0010101
0001010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100010
1100000
1000011
0010101
0000110
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100100
1100000
1010010
0100101
0000010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100100
1100001
1010000
0100001
0001010
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100100
1100000
1010011
0100100
0000100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100100
1100000
1010001
0100001
0000110
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011010
1100001
1100001
1000010
0100100
0011000
-dc-i-m-l 1260
+( +t[1]^10 +2*t[1]^4*t[2]^3 +t[1]^2*t[2]^4)/4

0111100
1011010
1100000
1100000
1000011
0100101
0000110
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111100
1011000
1101000
1110000
1000011
0000101
0000110
-dc-i-m-l 420
+( +t[1]^10 +t[1]^8*t[2] +3*t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +2*t[1]^4*t[3]^2 +2*t[1]^2*t[2]*t[3]^2)/12

0111100
1011000
1100100
1100011
1010010
0001100
0001000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100100
1100011
1010000
0001001
0001010
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^8*t[2])/2

0111100
1011010
1100001
1100000
1000001
0100001
0010110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011010
1100001
1100000
1000011
0100100
0010100
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100011
1100010
1000010
0011100
0010000
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1011000
1100100
1100010
1010001
0001001
0000110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1011000
1100011
1100011
1000000
0011000
0011000
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^6*t[2]^2 +2*t[1]^2*t[2]^4)/4

0111100
1010010
1100001
1000010
1000001
0101001
0010110
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^2*t[2]^4)/2

0111100
1010010
1100000
1000011
1000001
0101001
0001110
-dc-i-m-l 5040
+( +t[1]^10)/1

0111100
1000011
1000011
1000010
1000001
0111000
0110100
-dc-i-m-l 1260
+( +t[1]^10 +t[1]^2*t[2]^4 +t[1]^4*t[2]^3 +t[2]^5)/4

0111100
1000011
1000011
1000010
1000010
0111100
0110000
-dc-i-m-l 630
+( +t[1]^10 +t[1]^6*t[2]^2 +t[1]^4*t[2]^3 +3*t[2]^5 +2*t[1]^2*t[2]^4)/8

0111100
1000011
1000011
1000011
1000000
0111000
0111000
-dc-i-m-l 420
+( +t[1]^10 +4*t[1]^4*t[2]^3 +3*t[1]^2*t[2]^4 +2*t[1]*t[3]^3 +2*t[1]*t[3]*t[6])/12

0111100
1010000
1100000
1000011
1000011
0001101
0001110
-dc-i-m-l 630
+( +t[1]^10 +t[1]^6*t[2]^2 +3*t[1]^4*t[2]^3 +t[1]^8*t[2] +2*t[1]^2*t[2]^4)/8

0111100
1010010
1100000
1000011
1000011
0101100
0001100
-dc-i-m-l 2520
+( +t[1]^10 +t[1]^4*t[2]^3)/2

0111100
1010010
1100000
1000011
1000010
0101101
0001010
-dc-i-m-l 2520
+( +t[1]^10 +t[2]^5)/2


==> anc/G.7.11.txt <==
7 11

0111100
1011010
1100100
1100010
1010001
0101001
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1011000
1100011
1100010
1000011
0011100
0010100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100100
1100001
1010001
0100001
0001110
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1010010
1100001
1000011
1000011
0101100
0011100
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111100
1010010
1100001
1000011
1000010
0101101
0011010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1000011
1000011
1000011
1000010
0111100
0111000
-dc-i-m-l 420
+( +t[1]^11 +3*t[1]^5*t[2]^3 +2*t[1]^2*t[3]^3 +t[1]^3*t[2]^4 +3*t[1]*t[2]^5 +2*t[2]*t[3]*t[6])/12

0111100
1011010
1100100
1100001
1010010
0100101
0001010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100100
1100001
1010011
0100100
0001100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1010010
1100001
1000110
1001001
0101001
0010110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^3*t[2]^4 +2*t[1]*t[2]^5)/4

0111100
1011000
1100010
1100001
1000011
0010101
0001110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1010011
1100000
1000110
1001001
0101001
0100110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111100
1010011
1100000
1000111
1001000
0101001
0101010
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]*t[2]^5)/4

0111100
1010010
1100010
1000101
1001001
0110001
0001110
-dc-i-m-l 630
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4 +2*t[1]*t[2]^5 +2*t[1]*t[2]*t[4]^2)/8

0111100
1010010
1100010
1000011
1000011
0111100
0001100
-dc-i-m-l 630
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^7*t[2]^2 +3*t[1]*t[2]^5 +2*t[1]^3*t[2]^4)/8

0111100
1010010
1100010
1000110
1001001
0111001
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111100
1010011
1100000
1000011
1000011
0101100
0101100
-dc-i-m-l 630
+( +t[1]^11 +2*t[1]^5*t[2]^3 +3*t[1]^3*t[2]^4 +2*t[1]*t[2]*t[4]^2)/8

0111100
1011010
1100001
1100000
1000011
0100101
0010110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011010
1100001
1100001
1000011
0100100
0011100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011010
1100100
1100000
1010011
0100101
0000110
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100001
1100001
1000001
0100001
0011110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111100
1011000
1100100
1100011
1010010
0001101
0001010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011000
1100100
1100011
1010011
0001100
0001100
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]*t[2]^5)/4

0111100
1011000
1100011
1100011
1000010
0011100
0011000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011000
1100011
1100011
1000000
0011001
0011010
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4)/4

0111100
1011010
1101000
1110000
1000011
0100101
0000110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4)/4

0111100
1011010
1100110
1100001
1010001
0110000
0001100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1011010
1100101
1100101
1011000
0100000
0011000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011010
1100101
1100100
1011000
0100001
0010010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011010
1100101
1100011
1010000
0101000
0011000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1011010
1100110
1100100
1011000
0110001
0000010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011010
1100110
1100101
1011000
0110000
0001000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1101001
1110000
1000011
0100100
0010100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111100
1011010
1100101
1100010
1010010
0101100
0010000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100101
1100001
1010000
0100001
0011010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100100
1100010
1010011
0101100
0000100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100100
1100100
1011010
0100101
0000010
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111100
1011010
1100100
1100100
1011001
0100001
0000110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111100
1011010
1100101
1100010
1010000
0101001
0010010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011010
1100101
1100010
1010001
0101000
0010100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1011010
1100101
1100001
1010010
0100100
0011000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111100
1011100
1100010
1100010
1100001
0011001
0000110
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111100
1011100
1101010
1110001
1100010
0010100
0001000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011100
1101010
1110000
1100011
0010100
0000100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011100
1101010
1110001
1100000
0010001
0001010
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111100
1011100
1101010
1110010
1100001
0011000
0000100
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111100
1011100
1101100
1110010
1110000
0001001
0000010
-dc-i-m-l 840
+( +t[1]^11 +3*t[1]^5*t[2]^3 +2*t[1]^2*t[3]^3)/6

0111100
1011100
1101100
1110010
1110001
0001000
0000100
-dc-i-m-l 420
+( +t[1]^11 +t[1]^3*t[2]^4 +3*t[1]^5*t[2]^3 +3*t[1]*t[2]^5 +2*t[1]^2*t[3]^3 +2*t[2]*t[3]*t[6])/12

0111100
1011100
1100011
1100010
1100001
0011000
0010100
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^3*t[2]^4 +t[1]^5*t[2]^3 +t[1]*t[2]^5)/4

0111100
1011100
1100010
1100010
1100010
0011101
0000010
-dc-i-m-l 420
+( +t[1]^11 +4*t[1]^5*t[2]^3 +2*t[1]^2*t[3]^3 +3*t[1]^3*t[2]^4 +2*t[1]^2*t[3]*t[6])/12

0111100
1011100
1100011
1100010
1100000
0011001
0010010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011100
1100011
1100010
1100010
0011100
0010000
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111100
1011100
1100011
1100011
1100000
0011000
0011000
-dc-i-m-l 630
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4 +t[1]^5*t[2]^3 +3*t[1]*t[2]^5)/8

0111100
1011100
1101000
1110000
1100011
0000101
0000110
-dc-i-m-l 630
+( +t[1]^11 +t[1]^9*t[2] +t[1]^7*t[2]^2 +3*t[1]^5*t[2]^3 +2*t[1]^3*t[2]^4)/8

0111100
1011100
1101010
1110000
1100001
0010001
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011100
1101010
1110000
1100010
0010101
0000010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111100
1011000
1100011
1100010
1000001
0011001
0010110
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011000
1100011
1100010
1000010
0011101
0010010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111100
1011000
1100011
1100000
1000011
0010101
0010110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111100
1011000
1100010
1100010
1000011
0011101
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011100
1100010
1100010
1100001
1011000
0000100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011100
1101000
1110000
1100010
1000101
0000010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011100
1101001
1110000
1100010
1000100
0010000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1101001
1110000
1100000
1000001
0010010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1101000
1110000
1100011
1000100
0000100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011100
1101001
1110000
1100001
1000000
0010100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100100
1100010
1010001
1001000
0100100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1101010
1110000
1100001
1010000
0000100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1101001
1110001
1100000
1000000
0011000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011101
1100010
1100001
1100000
1010000
0101000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111110
1011101
1100010
1100000
1100000
1010001
0100010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011100
1101010
1110001
1100000
1010000
0001000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111110
1011100
1101100
1110000
1110000
1000001
0000010
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111110
1011100
1101100
1110001
1110000
1000000
0001000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011101
1101010
1110000
1100000
1010000
0100000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011101
1101100
1110000
1110000
1000000
0100000
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111110
1011110
1100001
1100001
1100000
1100000
0011000
-dc-i-m-l 630
+( +t[1]^11 +t[1]^7*t[2]^2 +t[1]^5*t[2]^3 +3*t[1]*t[2]^5 +2*t[1]^3*t[2]^4)/8

0111110
1011110
1101000
1110000
1100001
1100000
0000100
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4)/4

0111110
1011110
1101001
1110000
1100000
1100000
0010000
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4)/4

0111110
1011101
1101000
1110000
1100010
1000100
0100000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011101
1101000
1110000
1100000
1000001
0100010
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]^3*t[2]^4)/4

0111110
1011101
1100011
1100000
1100000
1010000
0110000
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +2*t[1]*t[2]^5)/4

0111110
1011101
1100010
1100010
1100000
1011000
0100000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011001
1100100
1100001
1010010
1000100
0101000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100100
1100001
1010000
1000001
0101010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100100
1100000
1010011
1000100
0100100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111110
1011001
1100100
1100001
1010001
1000000
0101100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1100011
1100010
1100000
1011000
0010000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1100011
1100001
1100000
1010000
0011000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011100
1100011
1100000
1100000
1010001
0010010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011100
1101000
1110000
1100001
1000001
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011001
1100100
1100000
1010010
1000101
0100010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011000
1100100
1100010
1010001
1001001
0000110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2

0111110
1011000
1100100
1100001
1010001
1000001
0001110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111110
1011000
1100001
1100001
1000011
1000100
0011100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011000
1100001
1100000
1000011
1000101
0010110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1010001
1100001
1000101
1001001
1000000
0111100
-dc-i-m-l 630
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4 +2*t[1]*t[2]^5 +2*t[1]*t[2]*t[4]^2)/8

0111110
1010001
1100001
1000101
1001000
1000001
0111010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1010001
1100001
1000001
1000001
1000001
0111110
-dc-i-m-l 210
+( +t[1]^11 +4*t[1]^7*t[2]^2 +2*t[1]^5*t[3]^2 +3*t[1]^3*t[2]^4 +2*t[1]*t[2]^2*t[3]^2 +8*t[1]*t[2]^5 +4*t[1]*t[2]^2*t[6])/24

0111110
1011000
1100001
1100001
1000001
1000001
0011110
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^7*t[2]^2 +t[1]^5*t[2]^3 +t[1]*t[2]^5)/4

0111110
1011001
1100100
1100000
1010001
1000001
0100110
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100001
1100001
1000001
1000000
0111100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011001
1100001
1100001
1000010
1000100
0111000
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^9*t[2] +t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111110
1011001
1100001
1100000
1000011
1000100
0110100
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100001
1100000
1000001
1000001
0110110
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011001
1100000
1100000
1000011
1000101
0100110
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4)/4

0111110
1011000
1101000
1110000
1000011
1000101
0000110
-dc-i-m-l 420
+( +t[1]^11 +4*t[1]^7*t[2]^2 +3*t[1]^3*t[2]^4 +2*t[1]^5*t[3]^2 +2*t[1]*t[2]^2*t[3]^2)/12

0111110
1011001
1100100
1100010
1010010
1001100
0100000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111110
1011001
1100100
1100100
1011000
1000001
0100010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011001
1101000
1110000
1000011
1000100
0100100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111110
1011001
1101000
1110000
1000001
1000001
0100110
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4)/4

0111110
1011001
1101001
1110000
1000001
1000000
0110100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011001
1101001
1110000
1000010
1000100
0110000
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^9*t[2] +t[1]^5*t[2]^3 +t[1]^3*t[2]^4)/4

0111110
1011001
1101001
1110001
1000000
1000000
0111000
-dc-i-m-l 420
+( +t[1]^11 +t[1]^9*t[2] +3*t[1]^5*t[2]^3 +3*t[1]^3*t[2]^4 +2*t[1]^2*t[3]^3 +2*t[2]*t[3]^3)/12

0111110
1011100
1100001
1100001
1100001
1000000
0011100
-dc-i-m-l 840
+( +t[1]^11 +3*t[1]^5*t[2]^3 +2*t[1]^2*t[3]^3)/6

0111110
1011100
1100001
1100001
1100000
1000001
0011010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011001
1100101
1100010
1010000
1001000
0110000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100101
1100001
1010000
1000000
0111000
-dc-i-m-l 5040
+( +t[1]^11)/1

0111110
1011001
1100100
1100100
1011001
1000000
0100100
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^5*t[2]^3 +t[1]^3*t[2]^4 +t[1]*t[2]^5)/4

0111110
1011001
1100101
1100000
1010000
1000001
0110010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111110
1011001
1100101
1100100
1011000
1000000
0110000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111110
1011100
1100010
1100001
1100001
1010000
0001100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011100
1100010
1100010
1100000
1011001
0000010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111110
1011100
1100010
1100001
1100000
1010001
0001010
-dc-i-m-l 5040
+( +t[1]^11)/1

0111111
1011100
1101000
1110000
1100000
1000001
1000010
-dc-i-m-l 1260
+( +t[1]^11 +t[1]^9*t[2] +t[1]^7*t[2]^2 +t[1]^5*t[2]^3)/4

0111111
1011110
1100001
1100000
1100000
1100000
1010000
-dc-i-m-l 840
+( +t[1]^11 +3*t[1]^7*t[2]^2 +2*t[1]^5*t[3]^2)/6

0111111
1011100
1101100
1110000
1110000
1000000
1000000
-dc-i-m-l 630
+( +t[1]^11 +t[1]^9*t[2] +2*t[1]^5*t[2]^3 +3*t[1]^3*t[2]^4 +t[1]*t[2]^5)/8

0111111
1011110
1101000
1110000
1100000
1100000
1000000
-dc-i-m-l 1260
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4)/4

0111111
1011111
1100000
1100000
1100000
1100000
1100000
-dc-i-m-l 21
+( +t[1]^11 +10*t[1]^7*t[2]^2 +20*t[1]^5*t[3]^2 +15*t[1]^3*t[2]^4 +30*t[1]^3*t[4]^2 +20*t[1]*t[2]^2*t[3]^2 +24*t[1]*t[5]^2 +26*t[1]*t[2]^5 +40*t[1]*t[2]^2*t[6] +30*t[1]*t[2]*t[4]^2 +24*t[1]*t[10])/240

0111111
1011100
1100010
1100000
1100000
1010001
1000010
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111111
1011000
1101000
1110000
1000011
1000100
1000100
-dc-i-m-l 420
+( +t[1]^11 +4*t[1]^7*t[2]^2 +3*t[1]^3*t[2]^4 +2*t[1]^5*t[3]^2 +2*t[1]*t[2]^2*t[3]^2)/12

0111111
1011000
1100100
1100100
1011000
1000001
1000010
-dc-i-m-l 315
+( +t[1]^11 +t[1]^9*t[2] +4*t[1]^5*t[2]^3 +5*t[1]^3*t[2]^4 +2*t[1]^3*t[4]^2 +2*t[1]*t[2]*t[4]^2 +t[1]*t[2]^5)/16

0111111
1011100
1101000
1110000
1100010
1000100
1000000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^7*t[2]^2)/2

0111111
1011100
1100010
1100001
1100000
1010000
1001000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111111
1011100
1101010
1110000
1100000
1010000
1000000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^3*t[2]^4)/2

0111111
1011100
1100010
1100010
1100000
1011000
1000000
-dc-i-m-l 2520
+( +t[1]^11 +t[1]^5*t[2]^3)/2

0111111
1011100
1100011
1100000
1100000
1010000
1010000
-dc-i-m-l 630
+( +t[1]^11 +2*t[1]^7*t[2]^2 +t[1]^3*t[2]^4 +2*t[1]*t[2]^5 +2*t[1]*t[2]*t[4]^2)/8

0111111
1011000
1100100
1100010
1010010
1001100
1000000
-dc-i-m-l 504
+( +t[1]^11 +5*t[1]^3*t[2]^4 +4*t[1]*t[5]^2)/10

0111111
1011000
1100100
1100010
1010001
1001000
1000100
-dc-i-m-l 2520
+( +t[1]^11 +t[1]*t[2]^5)/2


==> anc/G.7.12.txt <==
7 12

0111110
1011100
1100010
1100001
1100001
1010001
0001110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1100011
1100010
1100001
1011000
0010100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1101001
1110000
1100010
1000101
0010010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1100010
1100001
1100000
1010001
0101010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011100
1101010
1110000
1100001
1010001
0000110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011100
1101010
1110000
1100011
1010100
0000100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1101001
1110000
1100011
1000100
0010100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1101001
1110001
1100001
1000000
0011100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101001
1110001
1100010
1000100
0011000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101001
1110001
1100000
1000001
0011010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101010
1110001
1100001
1010000
0001100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1101100
1110001
1110001
1000000
0001100
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111110
1011100
1101100
1110010
1110000
1001001
0000010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101100
1110010
1110001
1001000
0000100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101100
1110100
1111000
1000001
0000010
-dc-i-m-l 210
+( +t[1]^12 +6*t[1]^6*t[2]^3 +8*t[1]^3*t[3]^3 +3*t[1]^4*t[2]^4 +6*t[1]^2*t[2]*t[4]^2)/24

0111110
1011100
1101100
1110001
1110000
1000001
0001010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1101010
1110001
1100010
1010100
0001000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011110
1100001
1100001
1100001
1100000
0011100
-dc-i-m-l 420
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3 +t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +2*t[1]*t[2]*t[3]*t[6])/12

0111110
1011101
1101010
1110000
1100001
1010000
0100100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1101010
1110000
1100010
1010100
0100000
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1101010
1110001
1100000
1010000
0101000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011101
1101100
1110010
1110000
1001000
0100000
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1101100
1110100
1111000
1000000
0100000
-dc-i-m-l 420
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3 +t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +2*t[1]*t[2]*t[3]*t[6])/12

0111110
1011101
1101100
1110000
1110000
1000001
0100010
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111110
1011101
1101010
1110010
1100000
1011000
0100000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011101
1101011
1110000
1100000
1010000
0110000
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^2*t[2]^5 +2*t[3]^4)/6

0111110
1011110
1101000
1110000
1100001
1100001
0000110
-dc-i-m-l 630
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^8*t[2]^2 +3*t[1]^2*t[2]^5 +2*t[1]^4*t[2]^4)/8

0111110
1011110
1101001
1110000
1100001
1100000
0010100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011110
1101001
1110000
1100010
1100100
0010000
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +2*t[1]^4*t[2]^4)/4

0111110
1011110
1101100
1110000
1110000
1100001
0000010
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111110
1011110
1101001
1110001
1100000
1100000
0011000
-dc-i-m-l 630
+( +t[1]^12 +t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +3*t[1]^2*t[2]^5 +2*t[1]^4*t[2]^4)/8

0111110
1011110
1101100
1110001
1110000
1100000
0001000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011110
1101101
1110000
1110000
1100000
0010000
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111110
1011101
1101010
1110000
1100000
1010001
0100010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1101000
1110000
1100011
1000100
0100100
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +2*t[1]^2*t[2]^5)/4

0111110
1011101
1101000
1110000
1100010
1000101
0100010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111110
1011101
1100010
1100010
1100000
1011001
0100010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011101
1100010
1100010
1100001
1011000
0100100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011101
1100011
1100000
1100000
1010001
0110010
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +2*t[1]^2*t[2]^5)/4

0111110
1011101
1100011
1100010
1100000
1011000
0110000
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011101
1100010
1100010
1100010
1011100
0100000
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3)/6

0111110
1011001
1100100
1100001
1010010
1000101
0101010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011001
1100100
1100001
1010001
1000001
0101110
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011001
1100001
1100001
1000011
1000100
0111100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011001
1100001
1100001
1000001
1000001
0111110
-dc-i-m-l 630
+( +t[1]^12 +t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +3*t[1]^2*t[2]^5 +2*t[2]^6)/8

0111110
1011001
1100001
1100000
1000011
1000101
0110110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111110
1011000
1100001
1100001
1000011
1000101
0011110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111110
1010001
1100001
1000101
1001001
1000001
0111110
-dc-i-m-l 315
+( +t[1]^12 +2*t[1]^8*t[2]^2 +t[1]^4*t[2]^4 +6*t[1]^2*t[2]^5 +2*t[1]^2*t[2]*t[4]^2 +2*t[2]^6 +2*t[2]^2*t[4]^2)/16

0111110
1011001
1100100
1100010
1010001
1001001
0100110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011100
1101001
1110000
1100001
1000001
0010110
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1100011
1100011
1100000
1011000
0011000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011100
1100011
1100010
1100010
1011100
0010000
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111110
1011100
1101000
1110000
1100011
1000101
0000110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111110
1011100
1100011
1100001
1100000
1010001
0011010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1100011
1100001
1100001
1010000
0011100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011100
1100011
1100010
1100000
1011001
0010010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011100
1100010
1100010
1100001
1011001
0000110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011001
1100100
1100010
1010011
1001100
0100100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011001
1100100
1100100
1011001
1000001
0100110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111110
1011100
1100001
1100001
1100001
1000001
0011110
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3)/6

0111110
1011001
1101001
1110001
1000001
1000000
0111100
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3)/6

0111110
1011001
1101001
1110001
1000010
1000100
0111000
-dc-i-m-l 420
+( +t[1]^12 +t[1]^10*t[2] +3*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +2*t[1]^3*t[3]^3 +2*t[1]*t[2]*t[3]^3)/12

0111110
1011001
1101000
1110000
1000011
1000101
0100110
-dc-i-m-l 1260
+( +t[1]^12 +2*t[1]^8*t[2]^2 +t[1]^4*t[2]^4)/4

0111110
1011001
1100101
1100101
1011000
1000000
0111000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011001
1100101
1100100
1011000
1000001
0110010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111110
1011001
1101001
1110000
1000001
1000001
0110110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111110
1011001
1101001
1110000
1000011
1000100
0110100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111110
1011001
1100101
1100010
1010000
1001001
0110010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011001
1100101
1100001
1010001
1000000
0111100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011001
1100101
1100010
1010010
1001100
0110000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011001
1100101
1100010
1010001
1001000
0110100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011001
1100101
1100011
1010000
1001000
0111000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111110
1011001
1100101
1100001
1010000
1000001
0111010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111110
1011001
1100100
1100001
1010011
1000100
0101100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111111
1011100
1101010
1110000
1100001
1010000
1000100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111111
1011100
1100010
1100010
1100001
1011000
1000100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111111
1011100
1100011
1100010
1100000
1011000
1010000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111111
1011100
1100010
1100010
1100010
1011100
1000000
-dc-i-m-l 420
+( +t[1]^12 +3*t[1]^6*t[2]^3 +2*t[1]^3*t[3]^3 +t[1]^4*t[2]^4 +3*t[1]^2*t[2]^5 +2*t[1]*t[2]*t[3]*t[6])/12

0111111
1011100
1100010
1100010
1100000
1011001
1000010
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5 +t[2]^6)/4

0111111
1011100
1100010
1100001
1100000
1010001
1001010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111111
1011000
1100100
1100010
1010001
1001001
1000110
-dc-i-m-l 420
+( +t[1]^12 +6*t[1]^2*t[2]^5 +2*t[6]^2 +2*t[3]^4 +t[2]^6)/12

0111111
1011000
1101000
1110000
1000011
1000101
1000110
-dc-i-m-l 70
+( +t[1]^12 +6*t[1]^8*t[2]^2 +4*t[1]^6*t[3]^2 +9*t[1]^4*t[2]^4 +12*t[1]^2*t[2]^2*t[3]^2 +4*t[3]^4 +6*t[2]^6 +18*t[2]^2*t[4]^2 +12*t[6]^2)/72

0111111
1011100
1101000
1110000
1100010
1000101
1000010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111111
1011100
1101000
1110000
1100011
1000100
1000100
-dc-i-m-l 1260
+( +t[1]^12 +2*t[1]^8*t[2]^2 +t[1]^4*t[2]^4)/4

0111111
1011100
1101010
1110000
1100010
1010100
1000000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111111
1011100
1101010
1110001
1100000
1010000
1001000
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^4*t[2]^4 +2*t[3]^4)/6

0111111
1011100
1101100
1110000
1110000
1000001
1000010
-dc-i-m-l 630
+( +t[1]^12 +t[1]^10*t[2] +2*t[1]^6*t[2]^3 +3*t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/8

0111111
1011100
1101100
1110010
1110000
1001000
1000000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111111
1011110
1101000
1110000
1100001
1100000
1000100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111111
1011110
1100001
1100001
1100000
1100000
1011000
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111111
1011100
1101100
1110100
1111000
1000000
1000000
-dc-i-m-l 105
+( +t[1]^12 +t[1]^10*t[2] +6*t[1]^6*t[2]^3 +9*t[1]^4*t[2]^4 +8*t[1]^3*t[3]^3 +8*t[1]*t[2]*t[3]^3 +3*t[1]^2*t[2]^5 +6*t[1]^2*t[2]*t[4]^2 +6*t[2]^2*t[4]^2)/48

0111111
1011110
1101001
1110000
1100000
1100000
1010000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^8*t[2]^2)/2

0111111
1011110
1101000
1110000
1100010
1100100
1000000
-dc-i-m-l 630
+( +t[1]^12 +2*t[1]^8*t[2]^2 +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +2*t[1]^2*t[2]*t[4]^2)/8

0111111
1011110
1101100
1110000
1110000
1100000
1000000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111111
1011111
1101000
1110000
1100000
1100000
1100000
-dc-i-m-l 210
+( +t[1]^12 +4*t[1]^8*t[2]^2 +2*t[1]^6*t[3]^2 +3*t[1]^4*t[2]^4 +2*t[1]^2*t[2]^2*t[3]^2 +8*t[1]^2*t[2]^5 +4*t[1]^2*t[2]^2*t[6])/24

0111100
1011010
1100110
1100101
1011000
0110001
0001010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111100
1011010
1100101
1100010
1010001
0101001
0010110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111100
1011100
1101010
1110010
1100001
0011001
0000110
-dc-i-m-l 630
+( +t[1]^12 +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +2*t[2]^2*t[4]^2)/8

0111100
1011100
1101010
1110010
1100011
0011100
0000100
-dc-i-m-l 1260
+( +t[1]^12 +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4

0111100
1011100
1101100
1110010
1110010
0001101
0000010
-dc-i-m-l 420
+( +t[1]^12 +t[1]^4*t[2]^4 +3*t[1]^6*t[2]^3 +3*t[1]^2*t[2]^5 +2*t[1]^3*t[3]^3 +2*t[1]*t[2]*t[3]*t[6])/12

0111100
1011100
1101100
1110010
1110001
0001001
0000110
-dc-i-m-l 420
+( +t[1]^12 +t[1]^4*t[2]^4 +3*t[1]^6*t[2]^3 +3*t[1]^2*t[2]^5 +2*t[1]^3*t[3]^3 +2*t[1]*t[2]*t[3]*t[6])/12

0111100
1011100
1101010
1110001
1100011
0010100
0001100
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111100
1011010
1100100
1100010
1010011
0101101
0000110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111100
1011100
1100011
1100011
1100010
0011100
0011000
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111100
1011100
1101010
1110000
1100011
0010101
0000110
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111100
1011100
1100011
1100011
1100000
0011001
0011010
-dc-i-m-l 630
+( +t[1]^12 +t[1]^8*t[2]^2 +2*t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +3*t[1]^2*t[2]^5)/8

0111100
1011100
1100011
1100010
1100010
0011101
0010010
-dc-i-m-l 1260
+( +t[1]^12 +2*t[1]^6*t[2]^3 +t[1]^4*t[2]^4)/4

0111100
1011100
1100011
1100010
1100001
0011001
0010110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^4*t[2]^4 +t[1]^6*t[2]^3 +t[1]^2*t[2]^5)/4

0111100
1011010
1101001
1110000
1000011
0100101
0010110
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^4*t[2]^4 +2*t[3]^4)/6

0111100
1011010
1100110
1100101
1011001
0110000
0001100
-dc-i-m-l 1260
+( +t[1]^12 +2*t[1]^2*t[2]^5 +t[2]^6)/4

0111100
1011010
1100110
1100110
1011001
0111000
0000100
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111100
1011100
1101010
1110001
1100010
0010101
0001010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^6*t[2]^3)/2

0111100
1011010
1100101
1100101
1011000
0100001
0011010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^4*t[2]^4)/2

0111100
1011010
1100110
1100001
1010001
0110001
0001110
-dc-i-m-l 840
+( +t[1]^12 +3*t[1]^2*t[2]^5 +2*t[3]^4)/6

0111100
1011010
1100101
1100101
1011010
0100100
0011000
-dc-i-m-l 630
+( +t[1]^12 +2*t[1]^4*t[2]^4 +2*t[1]^2*t[2]^5 +2*t[4]^3 +t[2]^6)/8

0111100
1011010
1100101
1100001
1010010
0100101
0011010
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111100
1011010
1100101
1100010
1010010
0101101
0010010
-dc-i-m-l 5040
+( +t[1]^12)/1

0111100
1011010
1100101
1100011
1010010
0101100
0011000
-dc-i-m-l 2520
+( +t[1]^12 +t[1]^2*t[2]^5)/2

0111100
1011010
1100101
1100011
1010001
0101000
0011100
-dc-i-m-l 5040
+( +t[1]^12)/1

0111100
1011000
1100011
1100011
1000011
0011100
0011100
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111100
1011010
1100100
1100001
1010011
0100101
0001110
-dc-i-m-l 5040
+( +t[1]^12)/1

0111100
1011010
1100001
1100001
1000011
0100101
0011110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^6*t[2]^3 +t[1]^4*t[2]^4 +t[1]^2*t[2]^5)/4

0111100
1011000
1100100
1100011
1010011
0001101
0001110
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^8*t[2]^2 +2*t[1]^2*t[2]^5)/4

0111100
1011000
1100011
1100010
1000011
0011101
0010110
-dc-i-m-l 2520
+( +t[1]^12 +t[2]^6)/2

0111100
1011000
1100011
1100011
1000010
0011101
0011010
-dc-i-m-l 1260
+( +t[1]^12 +t[1]^4*t[2]^4 +2*t[2]^6)/4

0111100
1000011
1000011
1000011
1000011
0111100
0111100
-dc-i-m-l 35
+( +t[1]^12 +3*t[1]^4*t[2]^4 +6*t[1]^6*t[2]^3 +18*t[1]^2*t[2]^5 +8*t[1]^3*t[3]^3 +24*t[1]*t[2]*t[3]*t[6] +12*t[2]^6 +24*t[4]^3 +18*t[3]^4 +12*t[3]^2*t[6] +6*t[6]^2 +12*t[12])/144


==> anc/G.7.13.txt <==
7 13

0111100
1011010
1100110
1100101
1011001
0110001
0001110
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]^3*t[2]^5 +t[1]*t[2]^6)/4

0111100
1011010
1100110
1100110
1011001
0111001
0000110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +2*t[1]*t[2]^6)/4

0111100
1011010
1100101
1100011
1010001
0101001
0011110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]*t[2]^6)/2

0111100
1011100
1101010
1110010
1100011
0011101
0000110
-dc-i-m-l 630
+( +t[1]^13 +2*t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +2*t[1]^3*t[2]^5 +2*t[1]*t[2]^2*t[4]^2)/8

0111100
1011100
1101010
1110001
1100011
0010101
0001110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111100
1011100
1100011
1100011
1100011
0011100
0011100
-dc-i-m-l 210
+( +t[1]^13 +2*t[1]^7*t[2]^3 +3*t[1]^5*t[2]^4 +6*t[1]^3*t[2]^5 +2*t[1]*t[3]^4 +4*t[1]*t[3]^2*t[6] +4*t[1]*t[2]^6 +2*t[1]*t[6]^2)/24

0111100
1011100
1100011
1100011
1100010
0011101
0011010
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111100
1011010
1100101
1100101
1011010
0100101
0011010
-dc-i-m-l 630
+( +t[1]^13 +2*t[1]^5*t[2]^4 +2*t[1]^3*t[2]^5 +2*t[1]*t[4]^3 +t[1]*t[2]^6)/8

0111100
1011010
1100101
1100011
1010011
0101100
0011100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]*t[2]^6)/2

0111110
1011101
1100010
1100010
1100001
1011001
0100110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011110
1101001
1110000
1100001
1100001
0010110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +t[1]^3*t[2]^5)/4

0111110
1011100
1101010
1110001
1100001
1010001
0001110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011100
1101010
1110000
1100011
1010101
0000110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011100
1101001
1110001
1100011
1000100
0011100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011100
1101010
1110001
1100011
1010100
0001100
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011100
1101100
1110010
1110001
1001001
0000110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011100
1101100
1110001
1110001
1000001
0001110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111110
1011100
1101100
1110010
1110010
1001101
0000010
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111110
1011100
1100011
1100001
1100001
1010001
0011110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011001
1100101
1100101
1011000
1000001
0111010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011001
1100101
1100101
1011001
1000000
0111100
-dc-i-m-l 630
+( +t[1]^13 +2*t[1]^5*t[2]^4 +2*t[1]^3*t[2]^5 +2*t[1]*t[4]^3 +t[1]*t[2]^6)/8

0111110
1011001
1101001
1110001
1000001
1000001
0111110
-dc-i-m-l 210
+( +t[1]^13 +t[1]^9*t[2]^2 +3*t[1]^7*t[2]^3 +5*t[1]^3*t[2]^5 +2*t[1]^4*t[3]^3 +2*t[2]^2*t[3]^3 +6*t[1]*t[2]^6 +4*t[2]^2*t[3]*t[6])/24

0111110
1011001
1101001
1110000
1000011
1000101
0110110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^9*t[2]^2 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111110
1011001
1101001
1110001
1000011
1000100
0111100
-dc-i-m-l 840
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3)/6

0111110
1011001
1100101
1100010
1010001
1001001
0110110
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011001
1100101
1100011
1010001
1001000
0111100
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011001
1100101
1100010
1010010
1001101
0110010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011001
1100100
1100001
1010011
1000101
0101110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]*t[2]^6)/2

0111110
1011001
1100001
1100001
1000011
1000101
0111110
-dc-i-m-l 630
+( +t[1]^13 +t[1]^9*t[2]^2 +t[1]^7*t[2]^3 +3*t[1]^3*t[2]^5 +2*t[1]*t[2]^6)/8

0111110
1011001
1100101
1100001
1010001
1000001
0111110
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]^3*t[2]^5 +t[1]*t[2]^6)/4

0111110
1011001
1100101
1100011
1010010
1001100
0111000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011100
1101001
1110001
1100010
1000101
0011010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011100
1100011
1100010
1100001
1011001
0010110
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011100
1100011
1100011
1100001
1011000
0011100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011100
1100011
1100011
1100000
1011001
0011010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011100
1100011
1100011
1100010
1011100
0011000
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]^5*t[2]^4 +t[1]*t[2]^6)/4

0111110
1011100
1101001
1110000
1100011
1000101
0010110
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011100
1101001
1110001
1100001
1000001
0011110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011110
1101100
1110001
1110000
1100001
0001010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011110
1101100
1110010
1110001
1101000
0000100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011110
1101100
1110001
1110001
1100000
0001100
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]^5*t[2]^4 +t[1]*t[2]^6)/4

0111110
1011110
1101101
1110010
1110000
1101000
0010000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011110
1101100
1110100
1111000
1100001
0000010
-dc-i-m-l 420
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3 +t[1]^5*t[2]^4 +3*t[1]^3*t[2]^5 +2*t[1]^2*t[2]*t[3]*t[6])/12

0111110
1011110
1101101
1110001
1110000
1100000
0011000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011110
1101101
1110000
1110000
1100001
0010010
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +t[1]^3*t[2]^5)/4

0111110
1011110
1101101
1110100
1111000
1100000
0010000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +t[1]^3*t[2]^5)/4

0111110
1011110
1101110
1110001
1110000
1110000
0001000
-dc-i-m-l 420
+( +t[1]^13 +t[1]^7*t[2]^3 +3*t[1]^5*t[2]^4 +3*t[1]^3*t[2]^5 +2*t[1]*t[3]^4 +2*t[1]*t[3]^2*t[6])/12

0111110
1011110
1101001
1110000
1100011
1100100
0010100
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]*t[2]^6 +t[1]^5*t[2]^4)/4

0111110
1011110
1101001
1110001
1100001
1100000
0011100
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +t[1]^3*t[2]^5)/4

0111110
1011110
1101001
1110001
1100010
1100100
0011000
-dc-i-m-l 630
+( +t[1]^13 +t[1]^9*t[2]^2 +t[1]^7*t[2]^3 +3*t[1]^3*t[2]^5 +2*t[1]^5*t[2]^4)/8

0111110
1011101
1100011
1100010
1100001
1011000
0110100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]*t[2]^6)/2

0111110
1011101
1101000
1110000
1100011
1000101
0100110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^9*t[2]^2 +2*t[1]^3*t[2]^5)/4

0111110
1011101
1100011
1100010
1100010
1011100
0110000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011101
1100011
1100011
1100000
1011000
0111000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +2*t[1]*t[2]^6)/4

0111110
1011101
1100011
1100010
1100000
1011001
0110010
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011101
1100010
1100010
1100010
1011101
0100010
-dc-i-m-l 420
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3 +t[1]^3*t[2]^5 +3*t[1]*t[2]^6 +2*t[2]^2*t[3]*t[6])/12

0111110
1011101
1101010
1110000
1100001
1010001
0100110
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011101
1101010
1110000
1100011
1010100
0100100
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011101
1101010
1110000
1100010
1010101
0100010
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011101
1101010
1110001
1100000
1010001
0101010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011101
1101100
1110010
1110000
1001001
0100010
-dc-i-m-l 5040
+( +t[1]^13)/1

0111110
1011101
1101100
1110011
1110000
1001000
0101000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011101
1101100
1110100
1111000
1000001
0100010
-dc-i-m-l 420
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3 +t[1]^5*t[2]^4 +3*t[1]^3*t[2]^5 +2*t[1]^2*t[2]*t[3]*t[6])/12

0111110
1011110
1100001
1100001
1100001
1100001
0011110
-dc-i-m-l 105
+( +t[1]^13 +6*t[1]^7*t[2]^3 +8*t[1]^4*t[3]^3 +6*t[1]*t[2]^6 +12*t[1]*t[4]^3 +t[1]^5*t[2]^4 +6*t[1]^3*t[2]^5 +8*t[1]^2*t[2]*t[3]*t[6])/48

0111110
1011101
1101100
1110010
1110010
1001100
0100000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2

0111110
1011101
1101100
1110010
1110001
1001000
0100100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]*t[2]^6)/2

0111110
1011101
1101010
1110010
1100010
1011100
0100000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011101
1101011
1110000
1100010
1010100
0110000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111110
1011101
1101010
1110010
1100000
1011001
0100010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011101
1101010
1110010
1100001
1011000
0100100
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111110
1011101
1101010
1110001
1100010
1010100
0101000
-dc-i-m-l 5040
+( +t[1]^13)/1

0111111
1011110
1100001
1100001
1100001
1100000
1011100
-dc-i-m-l 840
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3)/6

0111111
1011100
1101010
1110000
1100011
1010100
1000100
-dc-i-m-l 5040
+( +t[1]^13)/1

0111111
1011100
1100010
1100010
1100001
1011001
1000110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5 +t[1]*t[2]^6)/4

0111111
1011100
1100011
1100010
1100001
1011000
1010100
-dc-i-m-l 1260
+( +t[1]^13 +2*t[1]^3*t[2]^5 +t[1]*t[2]^6)/4

0111111
1011100
1101010
1110000
1100001
1010001
1000110
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111111
1011100
1100011
1100011
1100000
1011000
1011000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^5*t[2]^4 +t[1]^3*t[2]^5)/4

0111111
1011100
1101000
1110000
1100011
1000101
1000110
-dc-i-m-l 630
+( +t[1]^13 +2*t[1]^9*t[2]^2 +t[1]^5*t[2]^4 +2*t[1]*t[2]^6 +2*t[1]*t[2]^2*t[4]^2)/8

0111111
1011110
1101001
1110000
1100001
1100000
1010100
-dc-i-m-l 5040
+( +t[1]^13)/1

0111111
1011110
1101000
1110000
1100001
1100001
1000110
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^9*t[2]^2 +t[1]^3*t[2]^5)/4

0111111
1011110
1101001
1110000
1100010
1100100
1010000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^9*t[2]^2)/2

0111111
1011110
1101100
1110000
1110000
1100001
1000010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111111
1011110
1101001
1110001
1100000
1100000
1011000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^9*t[2]^2 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111111
1011110
1101100
1110010
1110000
1101000
1000000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^3*t[2]^5)/2

0111111
1011110
1101100
1110100
1111000
1100000
1000000
-dc-i-m-l 840
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3)/6

0111111
1011110
1101101
1110000
1110000
1100000
1010000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5 +t[1]*t[2]^6)/4

0111111
1011110
1101110
1110000
1110000
1110000
1000000
-dc-i-m-l 420
+( +t[1]^13 +3*t[1]^7*t[2]^3 +2*t[1]^4*t[3]^3 +t[1]^5*t[2]^4 +3*t[1]^3*t[2]^5 +2*t[1]^2*t[2]*t[3]*t[6])/12

0111111
1011111
1101100
1110000
1110000
1100000
1100000
-dc-i-m-l 630
+( +t[1]^13 +t[1]^9*t[2]^2 +t[1]^7*t[2]^3 +3*t[1]^3*t[2]^5 +2*t[1]*t[2]^6)/8

0111111
1011111
1101000
1110000
1100010
1100100
1100000
-dc-i-m-l 315
+( +t[1]^13 +2*t[1]^9*t[2]^2 +t[1]^5*t[2]^4 +6*t[1]^3*t[2]^5 +2*t[1]^3*t[2]*t[4]^2 +2*t[1]*t[2]^6 +2*t[1]*t[2]^2*t[4]^2)/16

0111111
1011110
1101100
1110001
1110000
1100000
1001000
-dc-i-m-l 5040
+( +t[1]^13)/1

0111111
1011100
1101100
1110100
1111000
1000001
1000010
-dc-i-m-l 105
+( +t[1]^13 +t[1]^11*t[2] +6*t[1]^7*t[2]^3 +9*t[1]^5*t[2]^4 +8*t[1]^4*t[3]^3 +8*t[1]^2*t[2]*t[3]^3 +3*t[1]^3*t[2]^5 +6*t[1]^3*t[2]*t[4]^2 +6*t[1]*t[2]^2*t[4]^2)/48

0111111
1011100
1101100
1110010
1110010
1001100
1000000
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^5*t[2]^4 +t[1]^7*t[2]^3 +t[1]^3*t[2]^5)/4

0111111
1011100
1101100
1110010
1110000
1001001
1000010
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^7*t[2]^3)/2

0111111
1011100
1101100
1110010
1110001
1001000
1000100
-dc-i-m-l 1260
+( +t[1]^13 +t[1]^3*t[2]^5 +t[1]^7*t[2]^3 +t[1]*t[2]^6)/4

0111111
1011100
1101010
1110001
1100010
1010100
1001000
-dc-i-m-l 2520
+( +t[1]^13 +t[1]^5*t[2]^4)/2


==> anc/G.7.14.txt <==
7 14

0111100
1011010
1100101
1100011
1010011
0101101
0011110
-dc-i-m-l 360
+( +t[1]^14 +7*t[1]^2*t[2]^6 +6*t[7]^2)/14

0111100
1011100
1100011
1100011
1100011
0011101
0011110
-dc-i-m-l 105
+( +t[1]^14 +2*t[1]^8*t[2]^3 +3*t[1]^6*t[2]^4 +6*t[1]^4*t[2]^5 +2*t[1]^2*t[3]^4 +4*t[1]^2*t[3]^2*t[6] +4*t[1]^2*t[2]^6 +2*t[1]^2*t[6]^2 +8*t[2]^7 +8*t[2]*t[4]^3 +4*t[2]*t[6]^2 +4*t[2]*t[12])/48

0111110
1011101
1101100
1110010
1110010
1001101
0100010
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011101
1101010
1110000
1100011
1010101
0100110
-dc-i-m-l 5040
+( +t[1]^14)/1

0111110
1011100
1101010
1110001
1100011
1010101
0001110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^4*t[2]^5)/2

0111110
1011101
1101100
1110010
1110001
1001001
0100110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111110
1011101
1101011
1110000
1100011
1010100
0110100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111110
1011101
1101010
1110001
1100011
1010100
0101100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111110
1011101
1101010
1110001
1100010
1010101
0101010
-dc-i-m-l 5040
+( +t[1]^14)/1

0111110
1011101
1101010
1110010
1100001
1011001
0100110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^8*t[2]^3)/2

0111110
1011101
1101010
1110010
1100010
1011101
0100010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5 +t[1]^2*t[2]^6)/4

0111110
1011101
1101010
1110010
1100011
1011100
0100100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^8*t[2]^3)/2

0111110
1011001
1100101
1100011
1010011
1001100
0111100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111110
1011001
1100101
1100011
1010001
1001001
0111110
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^2*t[2]^6 +t[1]^4*t[2]^5 +t[2]^7)/4

0111110
1011001
1100101
1100101
1011001
1000001
0111110
-dc-i-m-l 315
+( +t[1]^14 +2*t[1]^6*t[2]^4 +3*t[1]^4*t[2]^5 +2*t[1]^2*t[4]^3 +3*t[1]^2*t[2]^6 +3*t[2]^7 +2*t[2]*t[4]^3)/16

0111110
1011001
1101001
1110001
1000011
1000101
0111110
-dc-i-m-l 210
+( +t[1]^14 +t[1]^10*t[2]^2 +3*t[1]^8*t[2]^3 +5*t[1]^4*t[2]^5 +2*t[1]^5*t[3]^3 +2*t[1]*t[2]^2*t[3]^3 +6*t[1]^2*t[2]^6 +4*t[1]*t[2]^2*t[3]*t[6])/24

0111110
1011100
1100011
1100011
1100001
1011001
0011110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011110
1101100
1110010
1110001
1101001
0000110
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^2*t[2]^6 +t[1]^6*t[2]^4)/4

0111110
1011110
1101101
1110001
1110000
1100001
0011010
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011110
1101101
1110001
1110001
1100000
0011100
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^6*t[2]^4 +t[1]^2*t[2]^6)/4

0111110
1011110
1101101
1110010
1110001
1101000
0010100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011110
1101101
1110100
1111000
1100001
0010010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^6*t[2]^4 +t[1]^4*t[2]^5)/4

0111110
1011110
1101101
1110011
1110000
1101000
0011000
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^2*t[2]^6 +t[1]^6*t[2]^4)/4

0111110
1011110
1101101
1110101
1111000
1100000
0011000
-dc-i-m-l 630
+( +t[1]^14 +2*t[1]^6*t[2]^4 +3*t[1]^2*t[2]^6 +2*t[2]*t[4]^3)/8

0111110
1011110
1101110
1110100
1111000
1110001
0000010
-dc-i-m-l 420
+( +t[1]^14 +t[1]^8*t[2]^3 +3*t[1]^6*t[2]^4 +3*t[1]^4*t[2]^5 +2*t[1]^2*t[3]^4 +2*t[1]^2*t[3]^2*t[6])/12

0111110
1011110
1101110
1110101
1111000
1110000
0001000
-dc-i-m-l 840
+( +t[1]^14 +3*t[1]^6*t[2]^4 +2*t[1]^2*t[3]^4)/6

0111110
1011110
1101110
1110001
1110001
1110000
0001100
-dc-i-m-l 420
+( +t[1]^14 +4*t[1]^6*t[2]^4 +3*t[1]^2*t[2]^6 +2*t[1]^2*t[3]^4 +2*t[2]*t[3]^2*t[6])/12

0111110
1011110
1101101
1110010
1110010
1101100
0010000
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^6*t[2]^4 +t[1]^2*t[2]^6)/4

0111110
1011110
1101101
1110010
1110000
1101001
0010010
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011110
1101100
1110001
1110001
1100001
0001110
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^6*t[2]^4 +t[1]^2*t[2]^6)/4

0111110
1011110
1101001
1110001
1100001
1100001
0011110
-dc-i-m-l 630
+( +t[1]^14 +2*t[1]^8*t[2]^3 +2*t[1]^2*t[2]^6 +t[1]^6*t[2]^4 +2*t[1]^4*t[2]^5)/8

0111110
1011101
1101100
1110011
1110010
1001100
0101000
-dc-i-m-l 5040
+( +t[1]^14)/1

0111110
1011101
1101100
1110011
1110000
1001001
0101010
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^4*t[2]^5)/2

0111110
1011110
1101001
1110001
1100011
1100100
0011100
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^6*t[2]^4 +t[1]^4*t[2]^5)/4

0111110
1011101
1100011
1100011
1100000
1011001
0111010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^6*t[2]^4 +2*t[1]^2*t[2]^6)/4

0111110
1011101
1100011
1100010
1100001
1011001
0110110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111110
1011101
1100011
1100010
1100010
1011101
0110010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5 +t[1]^2*t[2]^6)/4

0111110
1011101
1100011
1100011
1100010
1011100
0111000
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111110
1011100
1101001
1110001
1100011
1000101
0011110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^8*t[2]^3)/2

0111110
1011100
1100011
1100011
1100011
1011100
0011100
-dc-i-m-l 420
+( +t[1]^14 +4*t[1]^6*t[2]^4 +2*t[1]^2*t[3]^4 +3*t[1]^2*t[2]^6 +2*t[2]*t[3]^2*t[6])/12

0111111
1011110
1101001
1110000
1100001
1100001
1010110
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^8*t[2]^3)/2

0111111
1011110
1101101
1110000
1110000
1100001
1010010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5 +t[1]^2*t[2]^6)/4

0111111
1011110
1101100
1110100
1111000
1100001
1000010
-dc-i-m-l 840
+( +t[1]^14 +3*t[1]^8*t[2]^3 +2*t[1]^5*t[3]^3)/6

0111111
1011100
1101010
1110001
1100011
1010100
1001100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^4*t[2]^5)/2

0111111
1011100
1101010
1110000
1100011
1010101
1000110
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^4*t[2]^5 +t[1]^2*t[2]^6 +t[2]^7)/4

0111111
1011100
1100011
1100011
1100010
1011100
1011000
-dc-i-m-l 630
+( +t[1]^14 +2*t[1]^6*t[2]^4 +3*t[1]^2*t[2]^6 +2*t[2]*t[4]^3)/8

0111111
1011100
1101100
1110010
1110010
1001101
1000010
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^6*t[2]^4 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5)/4

0111111
1011110
1100001
1100001
1100001
1100001
1011110
-dc-i-m-l 105
+( +t[1]^14 +6*t[1]^8*t[2]^3 +8*t[1]^5*t[3]^3 +9*t[1]^2*t[2]^6 +6*t[1]^2*t[4]^3 +t[1]^4*t[2]^5 +8*t[1]*t[2]^2*t[3]*t[6] +3*t[2]^7 +6*t[2]*t[4]^3)/48

0111111
1011100
1101100
1110010
1110001
1001001
1000110
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^4*t[2]^5 +t[1]^8*t[2]^3 +t[1]^2*t[2]^6)/4

0111111
1011110
1101100
1110001
1110001
1100000
1001100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^6*t[2]^4)/2

0111111
1011110
1101100
1110010
1110001
1101000
1000100
-dc-i-m-l 5040
+( +t[1]^14)/1

0111111
1011110
1101001
1110001
1100010
1100100
1011000
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^10*t[2]^2 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5)/4

0111111
1011110
1101001
1110000
1100011
1100100
1010100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^2*t[2]^6)/2

0111111
1011110
1101001
1110001
1100001
1100000
1011100
-dc-i-m-l 2520
+( +t[1]^14 +t[1]^8*t[2]^3)/2

0111111
1011110
1101100
1110001
1110000
1100001
1001010
-dc-i-m-l 5040
+( +t[1]^14)/1

0111111
1011110
1101100
1110010
1110010
1101100
1000000
-dc-i-m-l 630
+( +t[1]^14 +2*t[1]^6*t[2]^4 +2*t[1]^4*t[2]^5 +2*t[1]^2*t[4]^3 +t[1]^2*t[2]^6)/8

0111111
1011111
1101100
1110100
1111000
1100000
1100000
-dc-i-m-l 210
+( +t[1]^14 +t[1]^10*t[2]^2 +3*t[1]^8*t[2]^3 +5*t[1]^4*t[2]^5 +2*t[1]^5*t[3]^3 +2*t[1]*t[2]^2*t[3]^3 +6*t[1]^2*t[2]^6 +4*t[1]*t[2]^2*t[3]*t[6])/24

0111111
1011111
1101110
1110000
1110000
1110000
1100000
-dc-i-m-l 420
+( +t[1]^14 +3*t[1]^8*t[2]^3 +2*t[1]^5*t[3]^3 +t[1]^4*t[2]^5 +3*t[1]^2*t[2]^6 +2*t[1]*t[2]^2*t[3]*t[6])/12

0111111
1011111
1101100
1110000
1110000
1100001
1100010
-dc-i-m-l 630
+( +t[1]^14 +t[1]^10*t[2]^2 +t[1]^8*t[2]^3 +3*t[1]^4*t[2]^5 +2*t[1]^2*t[2]^6)/8

0111111
1011110
1101101
1110010
1110000
1101000
1010000
-dc-i-m-l 5040
+( +t[1]^14)/1

0111111
1011110
1101110
1110001
1110000
1110000
1001000
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^6*t[2]^4 +t[1]^4*t[2]^5)/4

0111111
1011110
1101101
1110100
1111000
1100000
1010000
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^4*t[2]^5 +t[1]^2*t[2]^6)/4

0111111
1011110
1101110
1110100
1111000
1110000
1000000
-dc-i-m-l 1260
+( +t[1]^14 +t[1]^8*t[2]^3 +t[1]^6*t[2]^4 +t[1]^4*t[2]^5)/4

0111111
1011111
1101100
1110010
1110000
1101000
1100000
-dc-i-m-l 1260
+( +t[1]^14 +2*t[1]^4*t[2]^5 +t[1]^2*t[2]^6)/4


==> anc/G.7.15.txt <==
7 15

0111111
1011110
1101101
1110010
1110001
1101000
1010100
-dc-i-m-l 2520
+( +t[1]^15 +t[1]*t[2]^7)/2

0111111
1011110
1101100
1110001
1110001
1100001
1001110
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^7*t[2]^4)/2

0111111
1011110
1101101
1110010
1110010
1101100
1010000
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^7*t[2]^4)/2

0111111
1011110
1101001
1110001
1100011
1100100
1011100
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^9*t[2]^3)/2

0111111
1011100
1101010
1110001
1100011
1010101
1001110
-dc-i-m-l 420
+( +t[1]^15 +3*t[1]^5*t[2]^5 +2*t[3]^5 +t[1]^3*t[2]^6 +3*t[1]*t[2]^7 +2*t[3]*t[6]^2)/12

0111111
1011100
1100011
1100011
1100011
1011100
1011100
-dc-i-m-l 70
+( +t[1]^15 +6*t[1]^7*t[2]^4 +15*t[1]^3*t[2]^6 +4*t[1]^3*t[3]^4 +12*t[1]*t[2]*t[3]^2*t[6] +18*t[1]*t[2]*t[4]^3 +12*t[3]*t[6]^2 +4*t[3]^5)/72

0111111
1011110
1101001
1110001
1100001
1100001
1011110
-dc-i-m-l 630
+( +t[1]^15 +2*t[1]^9*t[2]^3 +3*t[1]^3*t[2]^6 +t[1]^5*t[2]^5 +t[1]*t[2]^7)/8

0111111
1011110
1101100
1110010
1110001
1101001
1000110
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^3*t[2]^6)/2

0111111
1011110
1101101
1110010
1110000
1101001
1010010
-dc-i-m-l 5040
+( +t[1]^15)/1

0111111
1011110
1101101
1110011
1110000
1101000
1011000
-dc-i-m-l 840
+( +t[1]^15 +3*t[1]^3*t[2]^6 +2*t[3]^5)/6

0111111
1011110
1101101
1110100
1111000
1100001
1010010
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^9*t[2]^3 +t[1]^5*t[2]^5 +t[1]^3*t[2]^6)/4

0111111
1011110
1101110
1110001
1110001
1110000
1001100
-dc-i-m-l 1260
+( +t[1]^15 +2*t[1]^7*t[2]^4 +t[1]^3*t[2]^6)/4

0111111
1011111
1101110
1110100
1111000
1110000
1100000
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^9*t[2]^3 +t[1]^5*t[2]^5 +t[1]^3*t[2]^6)/4

0111111
1011111
1101111
1110000
1110000
1110000
1110000
-dc-i-m-l 35
+( +t[1]^15 +6*t[1]^9*t[2]^3 +8*t[1]^6*t[3]^3 +21*t[1]^3*t[2]^6 +6*t[1]^3*t[4]^3 +3*t[1]^5*t[2]^5 +24*t[1]^2*t[2]^2*t[3]*t[6] +9*t[1]*t[2]^7 +18*t[1]*t[2]*t[4]^3 +18*t[3]^5 +12*t[3]^3*t[6] +6*t[3]*t[6]^2 +12*t[3]*t[12])/144

0111111
1011111
1101100
1110100
1111000
1100001
1100010
-dc-i-m-l 210
+( +t[1]^15 +t[1]^11*t[2]^2 +3*t[1]^9*t[2]^3 +5*t[1]^5*t[2]^5 +2*t[1]^6*t[3]^3 +2*t[1]^2*t[2]^2*t[3]^3 +6*t[1]^3*t[2]^6 +4*t[1]^2*t[2]^2*t[3]*t[6])/24

0111111
1011111
1101110
1110001
1110000
1110000
1101000
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^9*t[2]^3 +t[1]^5*t[2]^5 +t[1]^3*t[2]^6)/4

0111111
1011111
1101100
1110010
1110001
1101000
1100100
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^3*t[2]^6 +t[1]^5*t[2]^5 +t[1]*t[2]^7)/4

0111111
1011110
1101110
1110101
1111000
1110000
1001000
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^7*t[2]^4)/2

0111111
1011110
1101110
1110110
1111000
1111000
1000000
-dc-i-m-l 420
+( +t[1]^15 +4*t[1]^7*t[2]^4 +3*t[1]^3*t[2]^6 +2*t[1]^3*t[3]^4 +2*t[1]*t[2]*t[3]^2*t[6])/12

0111111
1011111
1101100
1110010
1110010
1101100
1100000
-dc-i-m-l 315
+( +t[1]^15 +2*t[1]^7*t[2]^4 +3*t[1]^5*t[2]^5 +2*t[1]^3*t[4]^3 +3*t[1]^3*t[2]^6 +3*t[1]*t[2]^7 +2*t[1]*t[2]*t[4]^3)/16

0111111
1011110
1101110
1110100
1111000
1110001
1000010
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^9*t[2]^3 +t[1]^7*t[2]^4 +t[1]^5*t[2]^5)/4

0111110
1011101
1101100
1110011
1110010
1001101
0101010
-dc-i-m-l 5040
+( +t[1]^15)/1

0111110
1011101
1101010
1110001
1100011
1010101
0101110
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^3*t[2]^6)/2

0111110
1011101
1100011
1100011
1100011
1011100
0111100
-dc-i-m-l 420
+( +t[1]^15 +3*t[1]^7*t[2]^4 +2*t[1]^3*t[3]^4 +4*t[1]*t[2]^7 +2*t[1]*t[2]*t[6]^2)/12

0111110
1011001
1100101
1100011
1010011
1001101
0111110
-dc-i-m-l 252
+( +t[1]^15 +5*t[1]^3*t[2]^6 +4*t[5]^3 +t[1]^5*t[2]^5 +5*t[1]*t[2]^7 +4*t[5]*t[10])/20

0111110
1011101
1100011
1100011
1100010
1011101
0111010
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^7*t[2]^4 +t[1]^5*t[2]^5 +t[1]*t[2]^7)/4

0111110
1011110
1101001
1110001
1100011
1100101
0011110
-dc-i-m-l 315
+( +t[1]^15 +2*t[1]^9*t[2]^3 +2*t[1]^3*t[2]^6 +4*t[1]*t[2]^7 +4*t[1]*t[2]*t[4]^3 +t[1]^7*t[2]^4 +2*t[1]^5*t[2]^5)/16

0111110
1011101
1101100
1110011
1110011
1001100
0101100
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^5*t[2]^5 +t[1]^3*t[2]^6 +t[1]*t[2]^7)/4

0111110
1011110
1101101
1110010
1110010
1101101
0010010
-dc-i-m-l 630
+( +t[1]^15 +2*t[1]^7*t[2]^4 +t[1]^5*t[2]^5 +3*t[1]*t[2]^7 +t[1]^3*t[2]^6)/8

0111110
1011110
1101101
1110010
1110001
1101001
0010110
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^7*t[2]^4)/2

0111110
1011110
1101101
1110001
1110001
1100001
0011110
-dc-i-m-l 1260
+( +t[1]^15 +2*t[1]^7*t[2]^4 +t[1]^3*t[2]^6)/4

0111110
1011110
1101110
1110101
1111000
1110001
0001010
-dc-i-m-l 840
+( +t[1]^15 +3*t[1]^7*t[2]^4 +2*t[1]^3*t[3]^4)/6

0111110
1011110
1101110
1110001
1110001
1110001
0001110
-dc-i-m-l 140
+( +t[1]^15 +6*t[1]^7*t[2]^4 +4*t[1]^3*t[3]^4 +9*t[1]^3*t[2]^6 +12*t[1]*t[2]*t[3]^2*t[6] +4*t[3]^5)/36

0111110
1011110
1101110
1110101
1111001
1110000
0001100
-dc-i-m-l 420
+( +t[1]^15 +4*t[1]^7*t[2]^4 +3*t[1]^3*t[2]^6 +2*t[1]^3*t[3]^4 +2*t[1]*t[2]*t[3]^2*t[6])/12

0111110
1011110
1101110
1110110
1111001
1111000
0000100
-dc-i-m-l 210
+( +t[1]^15 +6*t[1]^7*t[2]^4 +8*t[1]^3*t[3]^4 +3*t[1]^3*t[2]^6 +6*t[1]*t[2]*t[4]^3)/24

0111110
1011110
1101101
1110101
1111000
1100001
0011010
-dc-i-m-l 630
+( +t[1]^15 +2*t[1]^7*t[2]^4 +3*t[1]^3*t[2]^6 +2*t[1]*t[2]*t[4]^3)/8

0111110
1011110
1101101
1110011
1110010
1101100
0011000
-dc-i-m-l 1260
+( +t[1]^15 +2*t[1]^3*t[2]^6 +t[1]^7*t[2]^4)/4

0111110
1011110
1101101
1110011
1110001
1101000
0011100
-dc-i-m-l 2520
+( +t[1]^15 +t[1]^7*t[2]^4)/2

0111110
1011101
1101011
1110000
1100011
1010101
0110110
-dc-i-m-l 840
+( +t[1]^15 +3*t[1]^3*t[2]^6 +2*t[3]^5)/6

0111110
1011101
1101010
1110010
1100011
1011101
0100110
-dc-i-m-l 1260
+( +t[1]^15 +t[1]^9*t[2]^3 +t[1]^5*t[2]^5 +t[1]^3*t[2]^6)/4


==> anc/G.7.16.txt <==
7 16

0111110
1011110
1101101
1110011
1110011
1101100
0011100
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^6*t[2]^5 +t[1]^8*t[2]^4 +t[1]^2*t[2]^7)/4

0111110
1011110
1101101
1110011
1110001
1101001
0011110
-dc-i-m-l 1260
+( +t[1]^16 +2*t[1]^2*t[2]^7 +t[1]^8*t[2]^4)/4

0111110
1011101
1101100
1110011
1110011
1001101
0101110
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^6*t[2]^5 +t[1]^4*t[2]^6 +t[1]^2*t[2]^7)/4

0111110
1011101
1100011
1100011
1100011
1011101
0111110
-dc-i-m-l 105
+( +t[1]^16 +3*t[1]^8*t[2]^4 +2*t[1]^4*t[3]^4 +2*t[1]^6*t[2]^5 +14*t[1]^2*t[2]^7 +4*t[2]^2*t[3]^2*t[6] +4*t[1]^2*t[2]*t[6]^2 +8*t[4]^4 +4*t[4]*t[12] +4*t[2]^8 +2*t[2]^2*t[6]^2)/48

0111110
1011110
1101110
1110110
1111001
1111001
0000110
-dc-i-m-l 105
+( +t[1]^16 +t[1]^6*t[2]^5 +6*t[1]^8*t[2]^4 +9*t[1]^2*t[2]^7 +8*t[1]^4*t[3]^4 +8*t[2]^2*t[3]^2*t[6] +3*t[1]^4*t[2]^6 +6*t[1]^2*t[2]*t[4]^3 +6*t[2]^2*t[4]^3)/48

0111110
1011110
1101110
1110101
1111001
1110001
0001110
-dc-i-m-l 420
+( +t[1]^16 +4*t[1]^8*t[2]^4 +3*t[1]^4*t[2]^6 +2*t[1]^4*t[3]^4 +2*t[1]^2*t[2]*t[3]^2*t[6])/12

0111111
1011110
1101110
1110101
1111001
1110000
1001100
-dc-i-m-l 630
+( +t[1]^16 +2*t[1]^8*t[2]^4 +t[1]^4*t[2]^6 +2*t[1]^2*t[2]^7 +2*t[2]^2*t[4]^3)/8

0111111
1011111
1101110
1110100
1111000
1110001
1100010
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^10*t[2]^3 +t[1]^6*t[2]^5 +t[1]^4*t[2]^6)/4

0111111
1011110
1101101
1110011
1110010
1101100
1011000
-dc-i-m-l 2520
+( +t[1]^16 +t[1]^4*t[2]^6)/2

0111111
1011110
1101101
1110010
1110001
1101001
1010110
-dc-i-m-l 2520
+( +t[1]^16 +t[1]^2*t[2]^7)/2

0111111
1011110
1101001
1110001
1100011
1100101
1011110
-dc-i-m-l 315
+( +t[1]^16 +2*t[1]^10*t[2]^3 +3*t[1]^4*t[2]^6 +3*t[1]^2*t[2]^7 +2*t[1]^2*t[2]*t[4]^3 +t[1]^6*t[2]^5 +2*t[2]^8 +2*t[2]^2*t[4]^3)/16

0111111
1011111
1101110
1110001
1110001
1110000
1101100
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^8*t[2]^4 +t[1]^6*t[2]^5 +t[1]^2*t[2]^7)/4

0111111
1011110
1101110
1110110
1111001
1111000
1000100
-dc-i-m-l 840
+( +t[1]^16 +3*t[1]^8*t[2]^4 +2*t[1]^4*t[3]^4)/6

0111111
1011110
1101110
1110110
1111010
1111100
1000000
-dc-i-m-l 42
+( +t[1]^16 +10*t[1]^8*t[2]^4 +20*t[1]^4*t[3]^4 +15*t[1]^4*t[2]^6 +30*t[1]^2*t[2]*t[4]^3 +20*t[1]^2*t[2]*t[3]^2*t[6] +24*t[1]*t[5]^3)/120

0111111
1011111
1101100
1110010
1110001
1101001
1100110
-dc-i-m-l 252
+( +t[1]^16 +5*t[1]^4*t[2]^6 +4*t[1]*t[5]^3 +t[1]^6*t[2]^5 +5*t[1]^2*t[2]^7 +4*t[1]*t[5]*t[10])/20

0111111
1011110
1101110
1110001
1110001
1110001
1001110
-dc-i-m-l 420
+( +t[1]^16 +4*t[1]^8*t[2]^4 +2*t[1]^4*t[3]^4 +3*t[1]^4*t[2]^6 +2*t[1]^2*t[2]*t[3]^2*t[6])/12

0111111
1011110
1101101
1110010
1110010
1101101
1010010
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^8*t[2]^4 +t[1]^6*t[2]^5 +t[1]^2*t[2]^7)/4

0111111
1011110
1101110
1110101
1111000
1110001
1001010
-dc-i-m-l 2520
+( +t[1]^16 +t[1]^8*t[2]^4)/2

0111111
1011111
1101110
1110110
1111000
1111000
1100000
-dc-i-m-l 630
+( +t[1]^16 +2*t[1]^8*t[2]^4 +t[1]^4*t[2]^6 +t[1]^6*t[2]^5 +3*t[1]^2*t[2]^7)/8

0111111
1011111
1101110
1110101
1111000
1110000
1101000
-dc-i-m-l 1260
+( +t[1]^16 +t[1]^4*t[2]^6 +t[1]^6*t[2]^5 +t[1]^2*t[2]^7)/4

0111111
1011111
1101111
1110100
1111000
1110000
1110000
-dc-i-m-l 210
+( +t[1]^16 +2*t[1]^10*t[2]^3 +7*t[1]^4*t[2]^6 +3*t[1]^6*t[2]^5 +3*t[1]^2*t[2]^7 +2*t[1]*t[3]^5 +4*t[1]*t[3]^3*t[6] +2*t[1]*t[3]*t[6]^2)/24


==> anc/G.7.17.txt <==
7 17

0111110
1011110
1101101
1110011
1110011
1101101
0011110
-dc-i-m-l 315
+( +t[1]^17 +2*t[1]^7*t[2]^5 +6*t[1]^3*t[2]^7 +4*t[1]*t[4]^4 +2*t[1]*t[2]^8 +t[1]^9*t[2]^4)/16

0111111
1011111
1101110
1110101
1111000
1110001
1101010
-dc-i-m-l 1260
+( +t[1]^17 +t[1]^5*t[2]^6 +t[1]^7*t[2]^5 +t[1]^3*t[2]^7)/4

0111111
1011110
1101101
1110011
1110011
1101100
1011100
-dc-i-m-l 1260
+( +t[1]^17 +t[1]^7*t[2]^5 +t[1]^3*t[2]^7 +t[1]*t[2]^8)/4

0111111
1011110
1101110
1110110
1111001
1111001
1000110
-dc-i-m-l 420
+( +t[1]^17 +t[1]^7*t[2]^5 +3*t[1]^9*t[2]^4 +3*t[1]^3*t[2]^7 +2*t[1]^5*t[3]^4 +2*t[1]*t[2]^2*t[3]^2*t[6])/12

0111111
1011111
1101110
1110110
1111001
1111000
1100100
-dc-i-m-l 1260
+( +t[1]^17 +t[1]^9*t[2]^4 +t[1]^7*t[2]^5 +t[1]^3*t[2]^7)/4

0111111
1011110
1101110
1110101
1111001
1110001
1001110
-dc-i-m-l 630
+( +t[1]^17 +2*t[1]^9*t[2]^4 +t[1]^5*t[2]^6 +2*t[1]^3*t[2]^7 +2*t[1]*t[2]^2*t[4]^3)/8

0111111
1011111
1101110
1110001
1110001
1110001
1101110
-dc-i-m-l 210
+( +t[1]^17 +3*t[1]^9*t[2]^4 +2*t[1]^5*t[3]^4 +2*t[1]^7*t[2]^5 +6*t[1]^3*t[2]^7 +4*t[1]*t[2]^2*t[3]^2*t[6] +4*t[1]*t[2]^8 +2*t[1]*t[2]^2*t[6]^2)/24

0111111
1011111
1101110
1110110
1111010
1111100
1100000
-dc-i-m-l 105
+( +t[1]^17 +6*t[1]^9*t[2]^4 +8*t[1]^5*t[3]^4 +3*t[1]^5*t[2]^6 +6*t[1]^3*t[2]*t[4]^3 +t[1]^7*t[2]^5 +9*t[1]^3*t[2]^7 +8*t[1]*t[2]^2*t[3]^2*t[6] +6*t[1]*t[2]^2*t[4]^3)/48

0111111
1011111
1101111
1110100
1111000
1110001
1110010
-dc-i-m-l 105
+( +t[1]^17 +2*t[1]^11*t[2]^3 +7*t[1]^5*t[2]^6 +5*t[1]^3*t[2]^7 +2*t[1]^3*t[2]*t[4]^3 +3*t[1]^7*t[2]^5 +6*t[1]*t[2]^8 +6*t[1]*t[2]^2*t[4]^3 +2*t[1]^2*t[3]^5 +4*t[1]^2*t[3]^3*t[6] +2*t[1]^2*t[3]*t[6]^2 +4*t[2]*t[3]*t[6]^2 +4*t[2]*t[3]*t[12])/48

0111111
1011111
1101111
1110110
1111000
1111000
1110000
-dc-i-m-l 420
+( +t[1]^17 +t[1]^9*t[2]^4 +3*t[1]^7*t[2]^5 +3*t[1]^3*t[2]^7 +2*t[1]^2*t[3]^5 +2*t[2]*t[3]^3*t[6])/12


==> anc/G.7.18.txt <==
7 18

0111111
1011110
1101101
1110011
1110011
1101101
1011110
-dc-i-m-l 105
+( +t[1]^18 +3*t[1]^8*t[2]^5 +6*t[1]^4*t[2]^7 +6*t[1]^2*t[4]^4 +9*t[1]^2*t[2]^8 +8*t[3]^6 +8*t[6]^3 +6*t[2]*t[4]^4 +t[2]^9)/48

0111111
1011111
1101110
1110110
1111001
1111001
1100110
-dc-i-m-l 630
+( +t[1]^18 +2*t[1]^8*t[2]^5 +t[1]^10*t[2]^4 +2*t[1]^4*t[2]^7 +2*t[1]^2*t[2]^8)/8

0111111
1011111
1101111
1110110
1111001
1111000
1110100
-dc-i-m-l 420
+( +t[1]^18 +t[1]^4*t[2]^7 +3*t[1]^8*t[2]^5 +3*t[1]^2*t[2]^8 +2*t[1]^3*t[3]^5 +2*t[1]*t[2]*t[3]*t[6]^2)/12

0111111
1011111
1101111
1110110
1111010
1111100
1110000
-dc-i-m-l 140
+( +t[1]^18 +3*t[1]^10*t[2]^4 +2*t[1]^6*t[3]^4 +3*t[1]^8*t[2]^5 +9*t[1]^4*t[2]^7 +6*t[1]^2*t[2]^2*t[3]^2*t[6] +2*t[1]^3*t[3]^5 +6*t[1]*t[2]*t[3]^3*t[6] +4*t[3]^6)/36

0111111
1011111
1101111
1110111
1111000
1111000
1111000
-dc-i-m-l 35
+( +t[1]^18 +3*t[1]^10*t[2]^4 +2*t[1]^6*t[3]^4 +6*t[1]^8*t[2]^5 +18*t[1]^4*t[2]^7 +12*t[1]^2*t[2]^2*t[3]^2*t[6] +8*t[1]^3*t[3]^5 +24*t[1]*t[2]*t[3]^3*t[6] +16*t[3]^6 +12*t[1]^2*t[2]^8 +6*t[1]^2*t[2]^2*t[6]^2 +24*t[2]*t[4]^4 +12*t[2]*t[4]*t[12])/144


==> anc/G.7.19.txt <==
7 19

0111111
1011111
1101111
1110110
1111001
1111001
1110110
-dc-i-m-l 105
+( +t[1]^19 +5*t[1]^9*t[2]^5 +2*t[1]^5*t[2]^7 +2*t[1]^3*t[4]^4 +13*t[1]^3*t[2]^8 +6*t[1]*t[2]*t[4]^4 +3*t[1]*t[2]^9 +2*t[1]^4*t[3]^5 +4*t[2]^2*t[3]^3*t[6] +4*t[1]^2*t[2]*t[3]*t[6]^2 +4*t[3]*t[4]*t[12] +2*t[2]^2*t[3]*t[6]^2)/48

0111111
1011111
1101111
1110111
1111010
1111100
1111000
-dc-i-m-l 105
+( +t[1]^19 +t[1]^11*t[2]^4 +6*t[1]^9*t[2]^5 +6*t[1]^5*t[2]^7 +8*t[1]^4*t[3]^5 +8*t[1]^2*t[2]*t[3]^3*t[6] +6*t[1]^3*t[2]^8 +12*t[1]*t[2]*t[4]^4)/48


==> anc/G.7.2.txt <==
7 2


==> anc/G.7.20.txt <==
7 20

0111111
1011111
1101111
1110111
1111011
1111100
1111100
-dc-i-m-l 21
+( +t[1]^20 +11*t[1]^10*t[2]^5 +25*t[1]^4*t[2]^8 +20*t[1]^5*t[3]^5 +40*t[1]*t[2]^2*t[3]^3*t[6] +15*t[1]^2*t[2]^9 +30*t[1]^2*t[2]*t[4]^4 +30*t[2]^2*t[4]^4 +20*t[1]*t[2]^2*t[3]*t[6]^2 +24*t[5]^4 +24*t[5]^2*t[10])/240


==> anc/G.7.21.txt <==
7 21

0111111
1011111
1101111
1110111
1111011
1111101
1111110
-dc-i-m-l 1
+( +t[1]^21 +21*t[1]^11*t[2]^5 +70*t[1]^6*t[3]^5 +105*t[1]^5*t[2]^8 +210*t[1]^3*t[2]*t[4]^4 +420*t[1]^2*t[2]^2*t[3]^3*t[6] +504*t[1]*t[5]^4 +105*t[1]^3*t[2]^9 +630*t[1]*t[2]^2*t[4]^4 +280*t[3]^7 +840*t[3]*t[6]^3 +210*t[1]^2*t[2]^2*t[3]*t[6]^2 +504*t[1]*t[5]^2*t[10] +420*t[2]*t[3]*t[4]*t[12] +720*t[7]^3)/5040


==> anc/G.7.3.txt <==
7 3


==> anc/G.7.4.txt <==
7 4


==> anc/G.7.5.txt <==
7 5


==> anc/G.7.6.txt <==
7 6

0111100
1000011
1000000
1000000
1000000
0100000
0100000
-dc-i-m-l 420
+( +t[1]^6 +4*t[1]^4*t[2] +3*t[1]^2*t[2]^2 +2*t[1]^3*t[3] +2*t[1]*t[2]*t[3])/12

0111100
1000010
1000001
1000000
1000000
0100000
0010000
-dc-i-m-l 1260
+( +t[1]^6 +t[1]^4*t[2] +t[1]^2*t[2]^2 +t[2]^3)/4

0111100
1000010
1000000
1000000
1000000
0100001
0000010
-dc-i-m-l 840
+( +t[1]^6 +3*t[1]^4*t[2] +2*t[1]^3*t[3])/6

0111110
1000001
1000000
1000000
1000000
1000000
0100000
-dc-i-m-l 210
+( +t[1]^6 +6*t[1]^4*t[2] +8*t[1]^3*t[3] +3*t[1]^2*t[2]^2 +6*t[1]^2*t[4])/24

0111111
1000000
1000000
1000000
1000000
1000000
1000000
-dc-i-m-l 7
+( +t[1]^6 +15*t[1]^4*t[2] +40*t[1]^3*t[3] +45*t[1]^2*t[2]^2 +90*t[1]^2*t[4] +120*t[1]*t[2]*t[3] +144*t[1]*t[5] +15*t[2]^3 +90*t[2]*t[4] +40*t[3]^2 +120*t[6])/720

0110000
1001000
1000100
0100010
0010001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^6 +t[2]^3)/2

0111000
1000110
1000001
1000000
0100000
0100000
0010000
-dc-i-m-l 2520
+( +t[1]^6 +t[1]^4*t[2])/2

0111000
1000100
1000010
1000001
0100000
0010000
0001000
-dc-i-m-l 840
+( +t[1]^6 +3*t[1]^2*t[2]^2 +2*t[3]^2)/6

0111000
1000100
1000010
1000000
0100001
0010000
0000100
-dc-i-m-l 5040
+( +t[1]^6)/1

0111000
1000100
1000000
1000000
0100011
0000100
0000100
-dc-i-m-l 630
+( +t[1]^6 +2*t[1]^4*t[2] +t[1]^2*t[2]^2 +2*t[2]^3 +2*t[2]*t[4])/8

0111000
1000100
1000000
1000000
0100010
0000101
0000010
-dc-i-m-l 2520
+( +t[1]^6 +t[1]^4*t[2])/2


==> anc/G.7.7.txt <==
7 7

0111000
1010100
1100000
1000010
0100000
0001001
0000010
-dc-i-m-l 5040
+( +t[1]^7)/1

0111000
1010100
1100010
1000001
0100000
0010000
0001000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^3*t[2]^2)/2

0111000
1010100
1100000
1000011
0100000
0001000
0001000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111000
1000110
1000001
1000001
0100000
0100000
0011000
-dc-i-m-l 1260
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4

0111000
1000100
1000100
1000010
0110000
0001001
0000010
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^3*t[2]^2)/2

0111000
1000100
1000100
1000010
0110001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^3*t[2]^2)/2

0111000
1000110
1000001
1000000
0100001
0100000
0010100
-dc-i-m-l 2520
+( +t[1]^7 +t[1]*t[2]^3)/2

0111000
1010000
1100000
1000100
0001010
0000101
0000010
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111000
1000110
1000101
1000000
0110000
0100000
0010000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]*t[2]^3)/2

0111000
1010000
1100000
1000110
0001001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111000
1010000
1100000
1000100
0001011
0000100
0000100
-dc-i-m-l 1260
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4

0111000
1000100
1000010
1000000
0100001
0010001
0000110
-dc-i-m-l 2520
+( +t[1]^7 +t[1]*t[2]^3)/2

0111000
1000100
1000010
1000000
0100011
0010100
0000100
-dc-i-m-l 2520
+( +t[1]^7 +t[1]*t[2]^3)/2

0111000
1000100
1000010
1000001
0100010
0010100
0001000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^3*t[2]^2)/2

0111000
1010100
1100000
1000010
0100001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^7 +t[1]*t[2]^3)/2

0111000
1000110
1000100
1000001
0110000
0100000
0001000
-dc-i-m-l 5040
+( +t[1]^7)/1

0111100
1010011
1100000
1000000
1000000
0100000
0100000
-dc-i-m-l 630
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2 +2*t[1]*t[2]^3 +2*t[1]*t[2]*t[4])/8

0111100
1010010
1100001
1000000
1000000
0100000
0010000
-dc-i-m-l 1260
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4

0111100
1010010
1100000
1000001
1000000
0100000
0001000
-dc-i-m-l 5040
+( +t[1]^7)/1

0111100
1010010
1100000
1000000
1000000
0100001
0000010
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111100
1010000
1100000
1000011
1000000
0001000
0001000
-dc-i-m-l 1260
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4

0111100
1000011
1000010
1000000
1000000
0110000
0100000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111100
1010000
1100000
1000010
1000001
0001000
0000100
-dc-i-m-l 1260
+( +t[1]^7 +t[1]^3*t[2]^2 +t[1]^5*t[2] +t[1]*t[2]^3)/4

0111100
1010000
1100000
1000010
1000000
0001001
0000010
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^5*t[2])/2

0111100
1000011
1000000
1000000
1000000
0100001
0100010
-dc-i-m-l 420
+( +t[1]^7 +4*t[1]^5*t[2] +3*t[1]^3*t[2]^2 +2*t[1]^4*t[3] +2*t[1]^2*t[2]*t[3])/12

0111100
1000010
1000010
1000001
1000000
0110000
0001000
-dc-i-m-l 2520
+( +t[1]^7 +t[1]^3*t[2]^2)/2

0111100
1000010
1000010
1000000
1000000
0110001
0000010
-dc-i-m-l 1260
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4

0111100
1000010
1000001
1000000
1000000
0100001
0010010
-dc-i-m-l 1260
+( +t[1]^7 +t[1]^5*t[2] +t[1]^3*t[2]^2 +t[1]*t[2]^3)/4

0111110
1010001
1100000
1000000
1000000
1000000
0100000
-dc-i-m-l 840
+( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3])/6

0111110
1000001
1000001
1000000
1000000
1000000
0110000
-dc-i-m-l 420
+( +t[1]^7 +3*t[1]^5*t[2] +2*t[1]^4*t[3] +t[1]^3*t[2]^2 +3*t[1]*t[2]^3 +2*t[2]^2*t[3])/12

0111110
1010000
1100000
1000001
1000000
1000000
0001000
-dc-i-m-l 1260
+( +t[1]^7 +2*t[1]^5*t[2] +t[1]^3*t[2]^2)/4

0111111
1010000
1100000
1000000
1000000
1000000
1000000
-dc-i-m-l 105
+( +t[1]^7 +7*t[1]^5*t[2] +8*t[1]^4*t[3] +9*t[1]^3*t[2]^2 +6*t[1]^3*t[4] +8*t[1]^2*t[2]*t[3] +3*t[1]*t[2]^3 +6*t[1]*t[2]*t[4])/48

0110000
1001000
1000100
0100010
0010001
0001001
0000110
-dc-i-m-l 360
+( +t[1]^7 +7*t[1]*t[2]^3 +6*t[7])/14


==> anc/G.7.8.txt <==
7 8

0111000
1010100
1100010
1000001
0100001
0010000
0001100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1011000
1100100
1100010
0010001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111000
1011000
1100100
1100000
0010011
0000100
0000100
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111000
1011000
1100100
1100000
0010010
0000101
0000010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111000
1010100
1100010
1000101
0101000
0010000
0001000
-dc-i-m-l 5040
+( +t[1]^8)/1

0111000
1010100
1100010
1000100
0101000
0010001
0000010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111000
1010100
1100000
1000110
0101000
0001001
0000010
-dc-i-m-l 5040
+( +t[1]^8)/1

0111000
1010100
1100000
1000110
0101001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1010100
1100000
1000011
0100010
0001100
0001000
-dc-i-m-l 5040
+( +t[1]^8)/1

0111000
1010100
1100000
1000011
0100000
0001001
0001010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111000
1010100
1100000
1000010
0100010
0001101
0000010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1010100
1100000
1000010
0100001
0001001
0000110
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1000110
1000101
1000010
0110000
0101000
0010000
-dc-i-m-l 5040
+( +t[1]^8)/1

0111000
1000110
1000001
1000001
0100001
0100000
0011100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111000
1000100
1000100
1000010
0110001
0001001
0000110
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[2]^4)/4

0111000
1000100
1000010
1000001
0100011
0010100
0001100
-dc-i-m-l 1260
+( +t[1]^8 +2*t[1]^2*t[2]^3 +t[2]^4)/4

0111000
1000110
1000100
1000001
0110000
0100001
0001010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1000110
1000101
1000000
0110000
0100001
0010010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111000
1010000
1100000
1000110
0001001
0001001
0000110
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +t[1]^6*t[2] +t[1]^2*t[2]^3)/4

0111000
1010000
1100000
1000100
0001011
0000101
0000110
-dc-i-m-l 630
+( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2 +2*t[2]^4 +2*t[2]^2*t[4])/8

0111000
1000110
1000110
1000001
0110000
0110000
0001000
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3)/4

0111000
1000110
1000110
1000000
0110001
0110000
0000100
-dc-i-m-l 1260
+( +t[1]^8 +2*t[1]^2*t[2]^3 +t[2]^4)/4

0111111
1011000
1100000
1100000
1000000
1000000
1000000
-dc-i-m-l 420
+( +t[1]^8 +3*t[1]^6*t[2] +2*t[1]^5*t[3] +t[1]^4*t[2]^2 +3*t[1]^2*t[2]^3 +2*t[1]*t[2]^2*t[3])/12

0111111
1010000
1100000
1000100
1001000
1000000
1000000
-dc-i-m-l 315
+( +t[1]^8 +3*t[1]^6*t[2] +3*t[1]^4*t[2]^2 +3*t[1]^2*t[2]^3 +2*t[2]^4 +2*t[1]^2*t[2]*t[4] +2*t[2]^2*t[4])/16

0111110
1010001
1100001
1000000
1000000
1000000
0110000
-dc-i-m-l 420
+( +t[1]^8 +3*t[1]^6*t[2] +2*t[1]^5*t[3] +t[1]^4*t[2]^2 +3*t[1]^2*t[2]^3 +2*t[1]*t[2]^2*t[3])/12

0111110
1011001
1100000
1100000
1000000
1000000
0100000
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111110
1011000
1100000
1100000
1000001
1000000
0000100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111110
1011000
1100001
1100000
1000000
1000000
0010000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111110
1010001
1100000
1000100
1001000
1000000
0100000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111110
1010001
1100000
1000001
1000000
1000000
0101000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111110
1010000
1100000
1000100
1001000
1000001
0000010
-dc-i-m-l 630
+( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2 +2*t[1]^2*t[2]^3 +2*t[1]^2*t[2]*t[4])/8

0111110
1010000
1100000
1000001
1000001
1000000
0001100
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +t[1]^6*t[2] +t[1]^2*t[2]^3)/4

0111110
1000001
1000001
1000001
1000000
1000000
0111000
-dc-i-m-l 420
+( +t[1]^8 +t[1]^6*t[2] +3*t[1]^4*t[2]^2 +3*t[1]^2*t[2]^3 +2*t[1]^2*t[3]^2 +2*t[2]*t[3]^2)/12

0111100
1011000
1100000
1100000
1000011
0000100
0000100
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111100
1010010
1100000
1000101
1001000
0100000
0001000
-dc-i-m-l 2520
+( +t[1]^8 +t[2]^4)/2

0111100
1011000
1100000
1100000
1000010
0000101
0000010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1010011
1100000
1000010
1000000
0101000
0100000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111100
1010011
1100000
1000100
1001000
0100000
0100000
-dc-i-m-l 1260
+( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2)/4

0111100
1010010
1100001
1000100
1001000
0100000
0010000
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111100
1010010
1100010
1000000
1000000
0110001
0000010
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111100
1010010
1100010
1000001
1000000
0110000
0001000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1010010
1100001
1000010
1000000
0101000
0010000
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010010
1100001
1000000
1000000
0100001
0010010
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^6*t[2] +t[1]^4*t[2]^2 +t[1]^2*t[2]^3)/4

0111100
1010010
1100000
1000001
1000001
0100000
0001100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1011000
1100010
1100000
1000000
0010001
0000010
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1011000
1100010
1100000
1000001
0010000
0000100
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010010
1100000
1000011
1000000
0101000
0001000
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010010
1100000
1000100
1001000
0100001
0000010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111100
1010010
1100000
1000010
1000001
0101000
0000100
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010010
1100000
1000010
1000000
0101001
0000010
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010010
1100000
1000001
1000000
0100001
0001010
-dc-i-m-l 5040
+( +t[1]^8)/1

0111100
1010000
1100000
1000010
1000010
0001101
0000010
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +t[1]^6*t[2] +t[1]^2*t[2]^3)/4

0111100
1010000
1100000
1000011
1000000
0001001
0001010
-dc-i-m-l 1260
+( +t[1]^8 +2*t[1]^6*t[2] +t[1]^4*t[2]^2)/4

0111100
1010000
1100000
1000010
1000001
0001001
0000110
-dc-i-m-l 1260
+( +t[1]^8 +t[1]^4*t[2]^2 +t[1]^6*t[2] +t[1]^2*t[2]^3)/4

0111100
1010000
1100000
1000011
1000010
0001100
0001000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111100
1000011
1000010
1000000
1000000
0110001
0100010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111100
1000011
1000010
1000010
1000000
0111000
0100000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1000011
1000010
1000001
1000000
0110000
0101000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111100
1000010
1000010
1000010
1000001
0111000
0000100
-dc-i-m-l 840
+( +t[1]^8 +3*t[1]^4*t[2]^2 +2*t[1]^2*t[3]^2)/6

0111100
1000010
1000010
1000010
1000000
0111001
0000010
-dc-i-m-l 420
+( +t[1]^8 +3*t[1]^4*t[2]^2 +2*t[1]^2*t[3]^2 +4*t[2]^4 +2*t[2]*t[6])/12

0111100
1000010
1000010
1000001
1000001
0110000
0001100
-dc-i-m-l 630
+( +t[1]^8 +2*t[1]^4*t[2]^2 +3*t[2]^4 +2*t[4]^2)/8

0111100
1000010
1000010
1000001
1000000
0110001
0001010
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1000011
1000011
1000000
1000000
0110000
0110000
-dc-i-m-l 630
+( +t[1]^8 +t[1]^4*t[2]^2 +t[1]^6*t[2] +3*t[1]^2*t[2]^3 +2*t[2]^4)/8

0111100
1011000
1100011
1100000
1000000
0010000
0010000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^6*t[2])/2

0111100
1011010
1100001
1100000
1000000
0100000
0010000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2

0111100
1011010
1100000
1100000
1000001
0100000
0000100
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^4*t[2]^2)/2

0111100
1011000
1100010
1100001
1000000
0010000
0001000
-dc-i-m-l 2520
+( +t[1]^8 +t[1]^2*t[2]^3)/2


==> anc/G.7.9.txt <==
7 9

0111000
1010100
1100010
1000110
0101001
0011000
0000100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111000
1010100
1100010
1000101
0101000
0010001
0001010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111000
1010100
1100010
1000101
0101001
0010000
0001100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111000
1010100
1100010
1000001
0100001
0010001
0001110
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]^3*t[2]^3 +2*t[3]^3)/6

0111000
1010100
1100000
1000110
0101001
0001001
0000110
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111000
1010100
1100000
1000011
0100011
0001100
0001100
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]*t[2]^4)/4

0111000
1010100
1100000
1000011
0100010
0001101
0001010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111000
1000110
1000110
1000101
0111000
0110000
0001000
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111000
1000110
1000110
1000001
0110001
0110000
0001100
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111000
1000110
1000101
1000011
0110000
0101000
0011000
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]*t[2]^4 +2*t[3]^3)/6

0111000
1000110
1000101
1000010
0110000
0101001
0010010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111000
1011000
1100100
1100010
0010011
0001100
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111000
1011000
1100100
1100010
0010001
0001001
0000110
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]*t[2]^4 +t[1]^5*t[2]^2)/4

0111000
1011000
1100100
1100000
0010011
0000101
0000110
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111000
1011000
1100100
1100100
0011010
0000101
0000010
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]^5*t[2]^2)/4

0111100
1011000
1100010
1100000
1000001
0010001
0000110
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100010
1100001
1000010
0010100
0001000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100001
1000110
1001000
0101000
0010000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100010
1100001
1000000
0010001
0001010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1011000
1100010
1100000
1000010
0010101
0000010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100010
1100000
1000011
0010100
0000100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100001
1000011
1000000
0101000
0011000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1010010
1100001
1000100
1001000
0100001
0010010
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111100
1000011
1000011
1000000
1000000
0110001
0110010
-dc-i-m-l 630
+( +t[1]^9 +t[1]^5*t[2]^2 +t[1]^7*t[2] +3*t[1]^3*t[2]^3 +2*t[1]*t[2]^4)/8

0111100
1000011
1000010
1000001
1000000
0110001
0101010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1000010
1000010
1000001
1000001
0110001
0001110
-dc-i-m-l 630
+( +t[1]^9 +2*t[1]^5*t[2]^2 +3*t[1]*t[2]^4 +2*t[1]*t[4]^2)/8

0111100
1000010
1000010
1000010
1000001
0111001
0000110
-dc-i-m-l 420
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2 +4*t[1]*t[2]^4 +2*t[1]*t[2]*t[6])/12

0111100
1000011
1000010
1000010
1000001
0111000
0100100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1000011
1000010
1000010
1000010
0111100
0100000
-dc-i-m-l 420
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2 +4*t[1]*t[2]^4 +2*t[1]*t[2]*t[6])/12

0111100
1010010
1100001
1000010
1000000
0101001
0010010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100000
1000011
1000001
0101000
0001100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100000
1000010
1000001
0101001
0000110
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100000
1000011
1000000
0101001
0001010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100000
1000010
1000010
0101101
0000010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1010000
1100000
1000011
1000010
0001101
0001010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111100
1000011
1000011
1000010
1000000
0111000
0110000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1010010
1100000
1000001
1000001
0100001
0001110
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1010000
1100000
1000011
1000011
0001100
0001100
-dc-i-m-l 630
+( +t[1]^9 +t[1]^5*t[2]^2 +3*t[1]^3*t[2]^3 +t[1]^7*t[2] +2*t[1]*t[2]^4)/8

0111100
1010010
1100000
1000011
1000010
0101100
0001000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100000
1000110
1001000
0101001
0000010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111100
1010010
1100000
1000101
1001000
0100001
0001010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111100
1010010
1100001
1000010
1000001
0101000
0010100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111100
1010010
1100001
1000010
1000010
0101100
0010000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1011000
1100100
1100010
1010001
0001000
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111100
1011000
1100100
1100010
1010000
0001001
0000010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100011
1100010
1000000
0011000
0010000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100010
1100010
1000000
0011001
0000010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1011000
1100010
1100010
1000001
0011000
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1011000
1100011
1100000
1000010
0010100
0010000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011000
1100011
1100000
1000000
0010001
0010010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111100
1011010
1101000
1110000
1000001
0100000
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1011010
1101001
1110000
1000000
0100000
0010000
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]^3*t[2]^3 +2*t[3]^3)/6

0111100
1011010
1100101
1100000
1010000
0100000
0010000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111100
1011100
1100010
1100000
1100000
0010001
0000010
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]^3*t[2]^3)/4

0111100
1011100
1100010
1100001
1100000
0010000
0001000
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111100
1011100
1100011
1100000
1100000
0010000
0010000
-dc-i-m-l 630
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +3*t[1]^3*t[2]^3 +2*t[1]*t[2]^4)/8

0111100
1011010
1100100
1100001
1010000
0100000
0001000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011010
1100100
1100000
1010001
0100000
0000100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011010
1100100
1100000
1010000
0100001
0000010
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011010
1100001
1100000
1000001
0100000
0010100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1011010
1100001
1100000
1000010
0100100
0010000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111100
1011010
1100001
1100001
1000000
0100000
0011000
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111100
1011010
1100000
1100000
1000011
0100100
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1011010
1100000
1100000
1000001
0100001
0000110
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]*t[2]^4)/4

0111100
1011000
1100100
1100011
1010000
0001000
0001000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111100
1011000
1101000
1110000
1000010
0000101
0000010
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2)/6

0111100
1011000
1101000
1110000
1000011
0000100
0000100
-dc-i-m-l 420
+( +t[1]^9 +t[1]^7*t[2] +3*t[1]^5*t[2]^2 +3*t[1]^3*t[2]^3 +2*t[1]^3*t[3]^2 +2*t[1]*t[2]*t[3]^2)/12

0111100
1010010
1100010
1000010
1000001
0111000
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1010010
1100010
1000010
1000000
0111001
0000010
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^5*t[2]^2 +2*t[1]*t[2]^4)/4

0111100
1010010
1100010
1000001
1000000
0110001
0001010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1010010
1100010
1000001
1000001
0110000
0001100
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^5*t[2]^2 +t[1]*t[2]^4)/4

0111100
1010010
1100010
1000100
1001000
0110001
0000010
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111100
1010010
1100010
1000101
1001000
0110000
0001000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1011000
1100000
1100000
1000011
0000101
0000110
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111100
1010011
1100000
1000011
1000000
0101000
0101000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111100
1010011
1100000
1000100
1001000
0100001
0100010
-dc-i-m-l 630
+( +t[1]^9 +2*t[1]^7*t[2] +t[1]^5*t[2]^2 +2*t[1]*t[2]^4 +2*t[1]*t[2]^2*t[4])/8

0111100
1010011
1100000
1000010
1000001
0101000
0100100
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111100
1010011
1100000
1000110
1001000
0101000
0100000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111100
1010010
1100010
1000011
1000000
0111000
0001000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111110
1011001
1100000
1100000
1000010
1000100
0100000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111110
1011001
1100000
1100000
1000001
1000000
0100100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111110
1011000
1100001
1100000
1000010
1000100
0010000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111110
1011000
1100001
1100001
1000000
1000000
0011000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111110
1011000
1100001
1100000
1000001
1000000
0010100
-dc-i-m-l 5040
+( +t[1]^9)/1

0111110
1011000
1100100
1100001
1010000
1000000
0001000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111110
1011000
1100100
1100000
1010000
1000001
0000010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^3*t[2]^3)/2

0111110
1011000
1100000
1100000
1000011
1000100
0000100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111110
1010001
1100001
1000100
1001000
1000000
0110000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111110
1011000
1100000
1100000
1000001
1000001
0000110
-dc-i-m-l 1260
+( +t[1]^9 +2*t[1]^5*t[2]^2 +t[1]*t[2]^4)/4

0111110
1010001
1100001
1000001
1000000
1000000
0111000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111110
1010001
1100000
1000101
1001000
1000000
0101000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]*t[2]^4)/2

0111110
1010001
1100000
1000100
1001000
1000001
0100010
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111110
1010001
1100000
1000001
1000001
1000000
0101100
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111110
1010000
1100000
1000001
1000001
1000001
0001110
-dc-i-m-l 420
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2 +t[1]^7*t[2] +3*t[1]^3*t[2]^3 +2*t[1]*t[2]*t[3]^2)/12

0111110
1000001
1000001
1000001
1000001
1000000
0111100
-dc-i-m-l 210
+( +t[1]^9 +6*t[1]^5*t[2]^2 +8*t[1]^3*t[3]^2 +3*t[1]*t[2]^4 +6*t[1]*t[4]^2)/24

0111110
1011101
1100000
1100000
1100000
1000000
0100000
-dc-i-m-l 420
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2 +4*t[1]*t[2]^4 +2*t[1]*t[2]*t[6])/12

0111110
1011001
1101000
1110000
1000000
1000000
0100000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111110
1011100
1100001
1100000
1100000
1000000
0010000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^5*t[2]^2)/2

0111110
1011100
1100000
1100000
1100000
1000001
0000010
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2)/6

0111110
1011001
1100001
1100000
1000000
1000000
0110000
-dc-i-m-l 2520
+( +t[1]^9 +t[1]^7*t[2])/2

0111110
1011001
1100100
1100000
1010000
1000000
0100000
-dc-i-m-l 5040
+( +t[1]^9)/1

0111110
1011000
1101000
1110000
1000001
1000000
0000100
-dc-i-m-l 840
+( +t[1]^9 +3*t[1]^5*t[2]^2 +2*t[1]^3*t[3]^2)/6

0111111
1011100
1100000
1100000
1100000
1000000
1000000
-dc-i-m-l 420
+( +t[1]^9 +t[1]^7*t[2] +3*t[1]^5*t[2]^2 +3*t[1]^3*t[2]^3 +2*t[1]^3*t[3]^2 +2*t[1]*t[2]*t[3]^2)/12

0111111
1011000
1101000
1110000
1000000
1000000
1000000
-dc-i-m-l 140
+( +t[1]^9 +3*t[1]^7*t[2] +2*t[1]^6*t[3] +3*t[1]^5*t[2]^2 +9*t[1]^3*t[2]^3 +6*t[1]^2*t[2]^2*t[3] +2*t[1]^3*t[3]^2 +6*t[1]*t[2]*t[3]^2 +4*t[3]^3)/36

0111111
1011000
1100100
1100000
1010000
1000000
1000000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^3*t[2]^3 +t[1]*t[2]^4)/4

0111111
1011000
1100000
1100000
1000010
1000100
1000000
-dc-i-m-l 1260
+( +t[1]^9 +t[1]^7*t[2] +t[1]^5*t[2]^2 +t[1]^3*t[2]^3)/4

0111111
1010000
1100000
1000100
1001000
1000001
1000010
-dc-i-m-l 105
+( +t[1]^9 +3*t[1]^7*t[2] +3*t[1]^5*t[2]^2 +7*t[1]^3*t[2]^3 +6*t[1]^3*t[2]*t[4] +6*t[1]*t[2]^4 +6*t[1]*t[2]^2*t[4] +8*t[3]^3 +8*t[3]*t[6])/48

